Nilpotent Networks and 4D RG Flows

Starting from a general $\mathcal{N} = 2$ SCFT, we study the network of $\mathcal{N} = 1$ SCFTs obtained from relevant deformations by nilpotent mass parameters. We also study the case of flipper field deformations where the mass parameters are promoted to a chiral superfield, with nilpotent vev. Nilpotent elements of semi-simple algebras admit a partial ordering connected by a corresponding directed graph. We find strong evidence that the resulting fixed points are connected by a similar network of 4D RG flows. To illustrate these general concepts, we also present a full list of nilpotent deformations in the case of explicit $\mathcal{N} = 2$ SCFTs, including the case of a single D3-brane probing a $D$- or $E$-type F-theory 7-brane, and 6D $(G,G)$ conformal matter compactified on a $T^2$, as described by a single M5-brane probing a $D$- or $E$-type singularity. We also observe a number of numerical coincidences of independent interest, including a collection of theories with rational values for their conformal anomalies, as well as a surprisingly nearly constant value for the ratio $a_{\mathrm{IR}} / c_{\mathrm{IR}}$ for the entire network of flows associated with a given UV $\mathcal{N} = 2$ SCFT. The $\texttt{arXiv}$ submission also includes the full dataset of theories which can be accessed with a companion $\texttt{Mathematica}$ script.

==> MathematicaFiles/NilpotentDeformations.m <==
(* ::Package:: *)

BeginPackage["NilpotentDeformations`"]

Nilpotent::usage = "Nilpotent[] returns the interactive menu to obtain our results from the nilpotent deformations";

Begin["Private`"]
SetDirectory[NotebookDirectory[]]
<<ProbeD3brane`
<<ConformalMatter`
<<ProbeD3braneFlavorK`
<<ConformalMatterFlavorK`
D4MN=GetMN["D4MN"];
E6MN=GetMN["E6MN"];
E7MN=GetMN["E7MN"];
E8MN=GetMN["E8MN"];
D4MNMS=GetMN["D4MNMS"];
E6MNMS=GetMN["E6MNMS"];
E7MNMS=GetMN["E7MNMS"];
E8MNMS=GetMN["E8MNMS"];
D4CM=GetCM["D4CM"];
E6CM=GetCM["E6CM"];
E7CM=GetCM["E7CM"];
E8CM=GetCM["E8CM"];
D4CMMS=GetCM["D4CMMS"];
E6CMMS=GetCM["E6CMMS"];
E7CMMS=GetCM["E7CMMS"];
E8CMMS=GetCM["E8CMMS"];
kD4MN=GetkMN["kD4MN"];
kE6MN=GetkMN["kE6MN"];
kE7MN=GetkMN["kE7MN"];
kE8MN=GetkMN["kE8MN"];
kD4MNMS=GetkMN["kD4MNMS"];
kE6MNMS=GetkMN["kE6MNMS"];
kE7MNMS=GetkMN["kE7MNMS"];
kE8MNMS=GetkMN["kE8MNMS"];
kD4CM=GetkCM["kD4CM"];
kE6CM=GetkCM["kE6CM"];
kE7CM=GetkCM["kE7CM"];
kE8CM=GetkCM["kE8CM"];
kD4CMMS=GetkCM["kD4CMMS"];
kE6CMMS=GetkCM["kE6CMMS"];
kE7CMMS=GetkCM["kE7CMMS"];
kE8CMMS=GetkCM["kE8CMMS"];
theories={"Probe D3-brane (plain mass)","Probe D3-brane(Flipper Field)","Conformal-matter (plain mass)","Conformal-matter (Flipper Field)"};
options={"Select single deformation","All with a given label","Whole table"};
AnoVSflavor={"a, c central charges with scaling dimensions","k flavor central charges only"};
flavorsMN={"\*SubscriptBox[D, 4]","\*SubscriptBox[E, 6]","\*SubscriptBox[E, 7]","\*SubscriptBox[E, 8]"};
flavorsCM={"(\*SubscriptBox[D, 4],\*SubscriptBox[D, 4])","(\*SubscriptBox[E, 6],\*SubscriptBox[E, 6])","(\*SubscriptBox[E, 7],\*SubscriptBox[E, 7])","(\*SubscriptBox[E, 8],\*SubscriptBox[E, 8])"};
titlek1={"[B-C]","SU(2\!\(\*SubscriptBox[\()\), \(D\)]\)\[Cross]Residual","\!\(\*SubscriptBox[\(k\), \(IR\)]\)interact","\!\(\*SubscriptBox[\(k\), \(IR\)]\)+free"};
titlek2={"[B-C]","SU(2\!\(\*SubscriptBox[\()\), \(D\)]\)\[Cross]Residual","\!\(\*SubscriptBox[\(k\), \(IR\)]\)interact","\!\(\*SubscriptBox[\(k\), \(IR\)]\)+free"};
titlek3={"[B-C\!\(\*SubscriptBox[\(]\), \(L\)]\)","SU(2\!\(\*SubscriptBox[\()\), \(D\)]\)\[Cross]Residual","\!\(\*SubscriptBox[\(k\), \(IR\)]\)interact","\!\(\*SubscriptBox[\(k\), \(IR\)]\)+free","[B-C\!\(\*SubscriptBox[\(]\), \(R\)]\)","SU(2\!\(\*SubscriptBox[\()\), \(D\)]\)\[Cross]Residual","\!\(\*SubscriptBox[\(k\), \(IR\)]\)interact","\!\(\*SubscriptBox[\(k\), \(IR\)]\)+free"};
titlek4={"[B-C\!\(\*SubscriptBox[\(]\), \(L\)]\)","SU(2\!\(\*SubscriptBox[\()\), \(D\)]\)\[Cross]Residual","\!\(\*SubscriptBox[\(k\), \(IR\)]\)interact","\!\(\*SubscriptBox[\(k\), \(IR\)]\)+free","[B-C\!\(\*SubscriptBox[\(]\), \(R\)]\)","SU(2\!\(\*SubscriptBox[\()\), \(D\)]\)\[Cross]Residual","\!\(\*SubscriptBox[\(k\), \(IR\)]\)interact","\!\(\*SubscriptBox[\(k\), \(IR\)]\)+free"};
title1={"[B-C]", "branching","r","\!\(\*SubscriptBox[\(a\), \(IR\)]\)","\!\(\*SubscriptBox[\(c\), \(IR\)]\)","\!\(\*SubscriptBox[\(t\), \(*\)]\)","\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(Z)","Min(\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(O's))"};
title2={ "[B-C]","branching","r","\!\(\*SubscriptBox[\(a\), \(IR\)]\)","\!\(\*SubscriptBox[\(c\), \(IR\)]\)","\!\(\*SubscriptBox[\(t\), \(*\)]\)","\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(Z)","Min(\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(O's))"};
title3={ "[B-C\!\(\*SubscriptBox[\(]\), \(L\)]\)","[B-C\!\(\*SubscriptBox[\(]\), \(R\)]\)","\!\(\*SubscriptBox[\(r\), \(L\)]\)","\!\(\*SubscriptBox[\(r\), \(R\)]\)","\!\(\*SubscriptBox[\(r\), \(L\)]\)+\!\(\*SubscriptBox[\(r\), \(R\)]\)","\!\(\*SubscriptBox[\(a\), \(IR\)]\)","\!\(\*SubscriptBox[\(c\), \(IR\)]\)","\!\(\*SubscriptBox[\(t\), \(*\)]\)","Min(\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(Z's))","Min(\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(\!\(\*SubscriptBox[\(O\), \(L\)]\)'s))","Min(\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(\!\(\*SubscriptBox[\(O\), \(R\)]\)'s))"};
title4={ "[B-C\!\(\*SubscriptBox[\(]\), \(L\)]\)","[B-C\!\(\*SubscriptBox[\(]\), \(R\)]\)","\!\(\*SubscriptBox[\(r\), \(L\)]\)","\!\(\*SubscriptBox[\(r\), \(R\)]\)","\!\(\*SubscriptBox[\(r\), \(L\)]\)+\!\(\*SubscriptBox[\(r\), \(R\)]\)","\!\(\*SubscriptBox[\(a\), \(IR\)]\)","\!\(\*SubscriptBox[\(c\), \(IR\)]\)","\!\(\*SubscriptBox[\(t\), \(*\)]\)","Min(\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(Z's))","Min(\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(\!\(\*SubscriptBox[\(O\), \(L\)]\)'s))","Min(\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(\!\(\*SubscriptBox[\(O\), \(R\)]\)'s))"};
Nilpotent[]:=Block[{menu,results},
menu=Grid[{
{
"Which theory?",Dynamic[SetterBar[Dynamic[th],theories,ImageSize->{310,70},Alignment->Center]]
},
{
"Flavor charge?",
Dynamic[
Switch[th,
theories[[1]],{flav=flavorsMN,g=flav[[1]],files={D4MN,E6MN,E7MN,E8MN},tab=D4MN,opt=options[[1]],title=title1},
theories[[2]],{flav=flavorsMN,g=flav[[1]],files={D4MNMS,E6MNMS,E7MNMS,E8MNMS},tab=D4MNMS,opt=options[[1]],title=title2},
theories[[3]],{flav=flavorsCM,g=flav[[1]],files={D4CM,E6CM,E7CM,E8CM},tab=D4CM,opt=options[[1]],title=title3},
theories[[4]],{flav=flavorsCM,g=flav[[1]],files={D4CMMS,E6CMMS,E7CMMS,E8CMMS},tab=D4CMMS,opt=options[[1]],title=title4}
];
SetterBar[Dynamic[flavQ],AnoVSflavor,ImageSize->{430,40},Alignment->Center]
]
},

{
"Which flavor group?",
Dynamic[
Switch[flavQ,
AnoVSflavor[[1]],
Switch[th,
theories[[1]],{Qflav=flavQ,flav=flavorsMN,files={D4MN,E6MN,E7MN,E8MN},tab=D4MN,opt=options[[1]],title=title1},
theories[[2]],{Qflav=flavQ,flav=flavorsMN,files={D4MNMS,E6MNMS,E7MNMS,E8MNMS},tab=D4MNMS,opt=options[[1]],title=title2},
theories[[3]],{Qflav=flavQ,flav=flavorsCM,files={D4CM,E6CM,E7CM,E8CM},tab=D4CM,opt=options[[1]],title=title3},
theories[[4]],{Qflav=flavQ,flav=flavorsCM,files={D4CMMS,E6CMMS,E7CMMS,E8CMMS},tab=D4CMMS,opt=options[[1]],title=title4}
],
AnoVSflavor[[2]],
Switch[th,
theories[[1]],{Qflav=flavQ,flav=flavorsMN,files={kD4MN,kE6MN,kE7MN,kE8MN},tab=kD4MN,opt=options[[1]],title=titlek1},
theories[[2]],{Qflav=flavQ,flav=flavorsMN,files={kD4MNMS,kE6MNMS,kE7MNMS,kE8MNMS},tab=kD4MNMS,opt=options[[1]],title=titlek2},
theories[[3]],{Qflav=flavQ,flav=flavorsCM,files={kD4CM,kE6CM,kE7CM,kE8CM},tab=kD4CM,opt=options[[1]],title=titlek3},
theories[[4]],{Qflav=flavQ,flav=flavorsCM,files={kD4CMMS,kE6CMMS,kE7CMMS,kE8CMMS},tab=kD4CMMS,opt=options[[1]],title=titlek4}
]
];
SetterBar[Dynamic[g],flav,ImageSize->{100,35},Alignment->Center]
]
},
{
"Options:",
Dynamic[
If[
(StringMatchQ[th,theories[[1]]]||StringMatchQ[th,theories[[2]]]),
setter=SetterBar[Dynamic[opt],{options[[1]],options[[3]]},ImageSize->{250,35},Alignment->Center],
setter=SetterBar[Dynamic[opt],{options[[1]],options[[2]],options[[3]]},ImageSize->{250,35},Alignment->Center]
];
setter
]
},
labelOptions=Dynamic[
Switch[g,
flavorsMN[[1]],tab:=files[[1]];labels:=D4MN[[2;;-1,1]],
flavorsMN[[2]],tab:=files[[2]];labels:=E6MN[[2;;-1,1]],
flavorsMN[[3]],tab:=files[[3]];labels:=E7MN[[2;;-1,1]],
flavorsMN[[4]],tab:=files[[4]];labels:=E8MN[[2;;-1,1]],
flavorsCM[[1]],tab:=files[[1]];labels:=D4MN[[2;;-1,1]],
flavorsCM[[2]],tab:=files[[2]];labels:=E6MN[[2;;-1,1]],
flavorsCM[[3]],tab:=files[[3]];labels:=E7MN[[2;;-1,1]],
flavorsCM[[4]],tab:=files[[4]];labels:=E8MN[[2;;-1,1]]
];
Switch[opt,
options[[1]],
If[
(StringMatchQ[th,theories[[1]]]||StringMatchQ[th,theories[[2]]]),
pop:=PopupMenu[Dynamic[label1],labels,"Label"];label2=label1,
pop:={PopupMenu[Dynamic[label1],labels,"Label"],PopupMenu[Dynamic[label2],labels,"Label"]}
];
pop,
options[[2]],pop:=PopupMenu[Dynamic[label1],labels,"Label"];label2=label1;pop,
options[[3]],pop=PopupMenu["All",{"All"}]
]
];
{"Select label(s):",Dynamic[labelOptions]}

},Frame->True];

results=Dynamic[Grid[
Switch[opt,
options[[1]],
{title,
Flatten[
Switch[flavQ,
AnoVSflavor[[1]],
If[
StringMatchQ[th,theories[[1]]]||StringMatchQ[th,theories[[2]]],
Select[tab,StringMatchQ[#[[1]],label1]&],
Select[tab,(StringMatchQ[#[[1]],label1]&&StringMatchQ[#[[2]],label2])||(StringMatchQ[#[[1]],label2]&&StringMatchQ[#[[2]],label1])&]
],
AnoVSflavor[[2]],
If[
StringMatchQ[th,theories[[1]]]||StringMatchQ[th,theories[[2]]],
Select[tab,StringMatchQ[#[[1]],label1]&],
Select[tab,(StringMatchQ[#[[1]],label1]&&StringMatchQ[#[[5]],label2])||(StringMatchQ[#[[1]],label2]&&StringMatchQ[#[[5]],label1])&]
]
]
,1]
},
options[[2]],
Switch[flavQ,
AnoVSflavor[[1]],Prepend[Select[tab,(StringMatchQ[#[[1]],label1]||StringMatchQ[#[[2]],label1])&],title],
AnoVSflavor[[2]],Prepend[Select[tab,(StringMatchQ[#[[1]],label1]||StringMatchQ[#[[5]],label1])&],title]
],
options[[3]],Prepend[tab[[2;;-1,All]],title]
]
,Frame->All]];

Return[{menu,results}];
]
End[]
EndPackage[]












==> MathematicaFiles/ProbeD3brane.m <==
(* ::Package:: *)

BeginPackage["ProbeD3brane`"]

GetD4MN::usage = "GetD4MN returns the whole table for D4 plain mass deformations with Probe D3-brane theory.";
GetE6MN::usage = "GetE6MN returns the whole table for E6 plain mass deformations with Probe D3-brane theory.";
GetE7MN::usage = "GetE7MN returns the whole table for E7 plain mass deformations with Probe D3-brane theory.";
GetE8MN::usage = "GetE8MN returns the whole table for E8 plain mass deformations with Probe D3-brane theory.";
GetD4MNMS::usage = "GetD4MNMS returns the whole table for D4 with Flipper Field deformations for Probe D3-brane theory.";
GetE6MNMS::usage = "GetE6MNMS returns the whole table for E6 with Flipper Field deformations for Probe D3-brane theory.";
GetE7MNMS::usage = "GetE7MNMS returns the whole table for E7 with Flipper Field deformations for Probe D3-brane theory.";
GetE8MNMS::usage = "GetE8MNMS returns the whole table for E8 with Flipper Field deformations for Probe D3-brane theory.";
GetMN::usage = "GetMN[\"table\"] returns the whole table for the appropriate with table of deformations for Probe D3-brane theory.";
Begin["Private`"]
D4MN={{"B-C","branching","r","\!\(\*SubscriptBox[\(a\), \(IR\)]\)","\!\(\*SubscriptBox[\(c\), \(IR\)]\)","\!\(\*SuperscriptBox[\(t\), \(*\)]\)","\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(Z)","Min(\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(O's))"},{"[\*SuperscriptBox[1,8]]",\!\(\*
TagBox[
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}],
HoldForm]\),0,23/24,7/6,2/3,2.`,2.`},{"[\*SuperscriptBox[2,2],\*SuperscriptBox[1,4]]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}]}],
HoldForm]\),1,0.7970375725254316`,0.9554539568375304`,0.5069324297987159`,1.520797289396147`,1.479202710603853`},{"[3,\*SuperscriptBox[1,5]]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),2,0.7102717514988884`,0.846192057670972`,0.43494497975066826`,1.3048349392520049`,1.6951650607479951`},{"[\*SuperscriptBox[2,4]]II",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),2,0.7102717514988884`,0.846192057670972`,0.43494497975066826`,1.3048349392520049`,1.6951650607479951`},{"[\*SuperscriptBox[2,4]]I",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),2,0.7102717514988884`,0.846192057670972`,0.43494497975066826`,1.3048349392520049`,1.6951650607479951`},{"[3,\*SuperscriptBox[2,2],1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),3,0.651529178379271`,0.7733724042996594`,0.38989832294524246`,1.1696949688357272`,1.537881288955341`},{"[\*SuperscriptBox[3,2],\*SuperscriptBox[1,2]]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}]}],
HoldForm]\),4,0.6076353884666881`,0.719459744969385`,0.3578379408086307`,1.0735138224258918`,1.389729266361162`},{"[5,\*SuperscriptBox[1,3]]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),10,{0.4526676422556272`,0.4735009755889606`},{0.498617591247653`,0.5402842579143197`},0.24788559769605878`,1.`,1.512686413823647`},{"[\*SuperscriptBox[4,2]]II",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),10,{0.4526676422556272`,0.4735009755889606`},{0.498617591247653`,0.5402842579143197`},0.24788559769605878`,1.`,1.512686413823647`},{"[\*SuperscriptBox[4,2]]I",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),10,{0.4526676422556272`,0.4735009755889606`},{0.498617591247653`,0.5402842579143197`},0.24788559769605878`,1.`,1.512686413823647`},{"[5,3]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),12,{0.430022174404262`,0.4508555077375953`},{0.46723404599060747`,0.5089007126572742`},0.22791284934021838`,1.`,1.6325229039586897`},{"[7,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),28,{0.3451207117759117`,0.36595404510924506`},{0.34876705539451636`,0.390433722061183`},0.15119164255681053`,1.`,1.639275216988705`}}
E6MN={{"B-C","branching","r","\!\(\*SubscriptBox[\(a\), \(IR\)]\)","\!\(\*SubscriptBox[\(c\), \(IR\)]\)","\!\(\*SuperscriptBox[\(t\), \(*\)]\)","\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(Z)","Min(\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(O's))"},{"0",\!\(\*
TagBox[
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"78", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}],
HoldForm]\),0,41/24,13/6,2/3,3.`,2.`},{"\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"35", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"20", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}]}],
HoldForm]\),1,1.4510166438360943`,1.8123328927379705`,0.5255509074936374`,2.3649790837213684`,1.4233472775190879`},{"2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"22", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),2,1.3034277030807453`,1.6168773878817941`,0.4559268142560705`,2.051670664152317`,1.6322195572317888`},{"3\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"11", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),3,1.201036893683902`,1.483623458961239`,0.41103500403976256`,1.8496575181789314`,1.4586187348508906`},{"\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"19", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}]}],
HoldForm]\),4,1.1234752986918597`,1.3837470751195378`,0.37857712934935067`,1.7035970820720778`,1.2964029179279222`},{"\*SubscriptBox[A,2]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}]}],
HoldForm]\),5,1.0615749168002306`,1.304620730532389`,0.3535211836104124`,1.5908453262468558`,1.4091546737531442`},{"\!\(\*SubscriptBox[\(A\), \(2\)]\)+2\!\(\*SubscriptBox[\(A\), \(1\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),6,97/96,119/96,1/3,1.5`,1.5`},{"2\!\(\*SubscriptBox[\(A\), \(2\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),8,0.9296021105548794`,1.1374496220256478`,0.3023236530483902`,1.3604564387177558`,1.6395435612822442`},{"2\!\(\*SubscriptBox[\(A\), \(2\)]\)+\!\(\*SubscriptBox[\(A\), \(1\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),9,0.8967565790749488`,1.0961372658242576`,0.2900082716353581`,1.3050372223591111`,1.4774565739143706`},{"\!\(\*SubscriptBox[\(A\), \(3\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"11", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),10,0.8676031346791565`,1.0595592213971599`,0.2792088534080053`,1.2564398403360235`,1.324746879551969`},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),11,0.8414668056808846`,1.0268365917505042`,0.26962877973762883`,1.2133295088193297`,1.382227321574227`},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),12,0.8178376886292639`,0.9973082092903541`,0.2610480300524948`,1.1747161352362263`,1.4337118196850316`},{"\*SubscriptBox[A,4]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}]}],
HoldForm]\),20,{0.6643456303803673`,0.6851789637137006`},{0.7881519850841318`,0.8298186517507984`},0.21292154823287385`,1.`,1.403088388253446`},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}]}],
HoldForm]\),21,{0.6525376382601746`,0.6733709715935079`},{0.7721672621964032`,0.8138339288630698`},0.20814814164140413`,1.`,1.4388889376894691`},{"\*SubscriptBox[D,4]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),28,{0.5875770592136798`,0.6084103925470131`},{0.6838957457166172`,0.7255624123832838`},0.18150707028907132`,1.`,1.3664363673983582`},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),30,{0.5731855927346704`,0.5940189260680038`},{0.6642609941742375`,0.7059276608409043`},0.17551474450236237`,1.`,1.4203672994787389`},{"\*SubscriptBox[A,5]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),35,{0.5426652772655687`,0.5634986105989019`},{0.622522258198954`,0.6641889248656206`},0.1626936924952975`,1.`,1.5357567675423227`},{"\*SubscriptBox[E,6](\*SubscriptBox[a,3])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),36,{0.5373281837590238`,0.5581615170923572`},{0.6152093168196977`,0.6568759834863644`},0.1604355806407701`,1.`,1.5560797742330694`},{"\*SubscriptBox[D,5]",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),60,{0.4526676422556272`,0.4735009755889606`},{0.498617591247653`,0.5402842579143197`},0.12394279884802939`,1.`,1.512686413823647`},{"\*SubscriptBox[E,6](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}]}],
HoldForm]\),84,{0.40819310268830544`,0.42902643602163876`},{0.4368987474867338`,0.4785654141534004`},0.10423502262677527`,1.`,1.5928271945385342`},{"\*SubscriptBox[E,6]",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}]}],
HoldForm]\),156,{0.3451207117759117`,0.36595404510924506`},{0.34876705539451636`,0.390433722061183`},0.07559582127840526`,1.`,1.639275216988705`}}
E7MN={{"B-C","branching","r","\!\(\*SubscriptBox[\(a\), \(IR\)]\)","\!\(\*SubscriptBox[\(c\), \(IR\)]\)","\!\(\*SuperscriptBox[\(t\), \(*\)]\)","\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(Z)","Min(\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(O's))"},{"0",\!\(\*
TagBox[
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"133", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}],
HoldForm]\),0,59/24,19/6,2/3,4.`,2.`},{"\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"66", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"32", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}]}],
HoldForm]\),1,158/75,401/150,8/15,3.2`,1.4`},{"2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"39", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"32", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),2,1.8993611631388543`,2.393441812273575`,0.4650170815385604`,2.790102489231362`,1.604948755384319`},{"(3\*SubscriptBox[A,1])'",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"24", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),3,1.753905768200003`,2.2005347337801267`,0.4203566734871743`,2.5221400409230457`,1.4236624744230966`},{"(3\*SubscriptBox[A,1])''",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"52", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"27", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),3,1.753905768200003`,2.2005347337801267`,0.4203566734871743`,2.5221400409230457`,1.7389299795384772`},{"4\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"21", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"20", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),4,1.6430032968821737`,2.055065677014103`,0.38782341659475666`,2.32694049956854`,1.5456621877696624`},{"\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"35", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"31", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}]}],
HoldForm]\),4,1.6430032968821737`,2.055065677014103`,0.38782341659475666`,2.32694049956854`,1.2547946253235949`},{"\*SubscriptBox[A,2]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}]}],
HoldForm]\),5,1.5541108951262053`,1.939361409902452`,0.36258871978940926`,2.1755323187364555`,1.3683507609476582`},{"\*SubscriptBox[A,2]+2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),6,1.4804153269657148`,1.8439904949831791`,0.34218839342820134`,2.0531303605692077`,1.4601522295730944`},{"\*SubscriptBox[A,2]+3\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),7,7150/5043,17785/10086,40/123,1.951219512195122`,1.5365853658536586`},{"2\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"17", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"22", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),8,1.3636197207423446`,1.693786861154897`,0.3107455439176965`,1.8644732635061787`,1.6016450523703658`},{"2\*SubscriptBox[A,2]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"11", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),9,1.3160294339438285`,1.6328938902530343`,0.2982253706439579`,1.7893522238637471`,1.4343168041192211`},{"\*SubscriptBox[A,3]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"24", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),10,1.273734542570875`,1.5789187600090826`,0.2872322046477245`,1.723393227886347`,1.276606772113653`},{"(\*SubscriptBox[A,3]+\*SubscriptBox[A,1])'",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),11,1.235775539417315`,1.530587092520689`,0.27746969703846974`,1.6648181822308181`,1.3351818177691819`},{"(\*SubscriptBox[A,3]+\*SubscriptBox[A,1])''",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"21", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),11,1.235775539417315`,1.530587092520689`,0.27746969703846974`,1.6648181822308181`,1.3351818177691819`},{"\*SubscriptBox[A,3]+2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),12,1.2014257053609436`,1.4869380115806234`,0.2687174646773456`,1.6123047880640733`,1.3876952119359267`},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"13", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),12,1.2014257053609436`,1.4869380115806234`,0.2687174646773456`,1.6123047880640733`,1.3876952119359267`},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),13,1.1701221394060877`,1.4472301352374117`,0.2608075254883048`,1.5648451529298288`,1.4351548470701712`},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),14,1.1414204666047236`,1.4108801867543166`,0.2536091483760871`,1.5216548902565228`,1.4783451097434772`},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,2]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),15,1.1149641141445823`,1.3774215542584232`,0.24701876716596813`,1.4821126029958087`,1.5178873970041913`},{"\*SubscriptBox[A,4]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}]}],
HoldForm]\),20,1.0077776808706869`,1.2423158043925622`,0.22074176331470613`,1.3244505798882364`,1.3444367751397044`},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}]}],
HoldForm]\),21,0.9901507068119878`,1.2201641396225877`,0.21648323088056468`,1.2988993852833879`,1.3763757683957654`},{"\!\(\*SubscriptBox[\(A\), \(4\)]\)+\!\(\*SubscriptBox[\(A\), \(2\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),24,478/507,1177/1014,8/39,1.2307692307692308`,1.4615384615384615`},{"\*SubscriptBox[D,4]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"21", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),28,0.8898431807574981`,1.094448991218373`,0.19257017455141182`,1.155421047308471`,1.2668684290372936`},{"\*SubscriptBox[D,4]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),29,0.8780525815716305`,1.0797088130961852`,0.1897941002584044`,1.1387646015504262`,1.2918530976743603`},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),30,0.8667570244131211`,1.0655946116557962`,0.18714125858134129`,1.1228475514880476`,1.3157286727679285`},{"\!\(\*SubscriptBox[\(D\), \(5\)]\)(\!\(\*SubscriptBox[\(a\), \(1\)]\))+\!\(\*SubscriptBox[\(A\), \(1\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),31,0.8559217170966307`,1.0520619835009941`,0.18460260367469505`,1.1076156220481703`,1.3385765669277447`},{"\!\(\*SubscriptBox[\(A\), \(5\)]\)'",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),35,7075/8664,4345/4332,10/57,1.0526315789473684`,1.4210526315789473`},{"\*SubscriptBox[A,5]''",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),35,7075/8664,4345/4332,10/57,1.0526315789473684`,1.4210526315789473`},{"\*SubscriptBox[E,6](\*SubscriptBox[a,3])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),36,0.8076467005505567`,0.9918453678887056`,0.17336345161237543`,1.0401807096742524`,1.4397289354886214`},{"\!\(\*SubscriptBox[\(A\), \(5\)]\)+\!\(\*SubscriptBox[\(A\), \(1\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),36,0.8076467005505567`,0.9918453678887056`,0.17336345161237543`,1.0401807096742524`,1.4397289354886214`},{"\*SubscriptBox[D,6](\*SubscriptBox[a,2])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),38,0.7906572719222963`,0.9706823465068963`,0.16943536431491749`,1.016612185889505`,1.4750817211657425`},{"\!\(\*SubscriptBox[\(E\), \(7\)]\)(\!\(\*SubscriptBox[\(a\), \(5\)]\))",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),39,0.7825839944958765`,0.9606310152074832`,0.16757366655210038`,1.0054419993126023`,1.4918370010310964`},{"\!\(\*SubscriptBox[\(A\), \(6\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),56,{3803/5776,5885/8664},{2253/2888,890/1083},8/57,1.`,1.5263157894736843`},{"\!\(\*SubscriptBox[\(D\), \(5\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),60,{0.6407011959011147`,0.6615345292344481`},{0.7561257061083889`,0.7977923727750557`},0.13556153158649475`,1.`,1.373261620962063`},{"\!\(\*SubscriptBox[\(D\), \(5\)]\)+\!\(\*SubscriptBox[\(A\), \(1\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),61,{0.6365496302691858`,0.6573829636025191`},{0.7504948307332866`,0.7921614973999533`},0.13443443844883876`,1.`,1.386786738613935`},{"\*SubscriptBox[D,6](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),62,{253/400,49/75},{149/200,59/75},2/15,1.`,1.4`},{"\*SubscriptBox[E,7](\*SubscriptBox[a,4])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),63,{0.6285483462139853`,0.6493816795473186`},{0.739635994489444`,0.7813026611561106`},0.13225725582892087`,1.`,1.4129129300529497`},{"\*SubscriptBox[E,6](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}]}],
HoldForm]\),84,{0.5629294496054098`,0.5837627829387432`},{0.6502501136401787`,0.6919167803068453`},0.11414907735982385`,1.`,1.458987455642378`},{"\*SubscriptBox[D,6]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"16", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}]}],
HoldForm]\),110,{0.5101249800423321`,0.5309583133756655`},{0.5778683992273496`,0.6195350658940163`},0.09923308128382292`,1.`,1.5115037807426563`},{"\*SubscriptBox[E,7](\*SubscriptBox[a,3])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}]}],
HoldForm]\),111,{659/1296,343/648},{373/648,50/81},8/81,1.`,1.5185185185185186`},{"\*SubscriptBox[E,6]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}]}],
HoldForm]\),156,{0.4526676422556272`,0.4735009755889606`},{0.498617591247653`,0.5402842579143197`},0.08262853256535292`,1.`,1.5126864138236473`},{"\*SubscriptBox[E,7](\*SubscriptBox[a,2])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}]}],
HoldForm]\),159,{0.44985427928213784`,0.47068761261547115`},{0.49472334462936995`,0.5363900112960366`},0.08180500216931974`,1.`,1.5275099609522447`},{"\*SubscriptBox[E,7](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}]}],
HoldForm]\),231,{0.40052091481852015`,0.4213542481518535`},{0.42621706195661935`,0.46788372862328603`},0.06719706448617081`,1.`,1.588861645790413`},{"\*SubscriptBox[E,7]",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"35", ",", "Bold"}], "]"}]}],
HoldForm]\),399,{0.3451207117759117`,0.36595404510924506`},{0.34876705539451636`,0.390433722061183`},0.050397214185603514`,1.`,1.639275216988705`}}
E8MN={{"B-C","branching","r","\!\(\*SubscriptBox[\(a\), \(IR\)]\)","\!\(\*SubscriptBox[\(c\), \(IR\)]\)","\!\(\*SuperscriptBox[\(t\), \(*\)]\)","\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(Z)","Min(\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(O's))"},{"0",\!\(\*
TagBox[
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"248", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}],
HoldForm]\),0,95/24,31/6,2/3,6.`,2.`},{"\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"133", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"56", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}]}],
HoldForm]\),1,3.4192947223018564`,4.398602046283884`,0.540307489093534`,4.862767401841806`,1.379077532719398`},{"2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"78", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"64", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),2,3.093546916863551`,3.9514699275875125`,0.47333683350287475`,4.260031501525872`,1.579989499491376`},{"3\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"55", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"52", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"27", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),3,2.8625213559664293`,3.6400493393032383`,0.4289809563237569`,3.860828606913811`,1.3913214137859122`},{"4\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"36", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"48", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),4,2.685267110795957`,3.403806546503965`,0.3964355507354527`,3.5679199566190736`,1.5133666847420526`},{"\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"78", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"55", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}]}],
HoldForm]\),4,2.685267110795957`,3.403806546503965`,0.3964355507354527`,3.5679199566190736`,1.2160400216904632`},{"\*SubscriptBox[A,2]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"35", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"32", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"32", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"12", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}]}],
HoldForm]\),5,2.542592557265815`,3.215163321002042`,0.3710735248199871`,3.3396617233798844`,1.3301691383100578`},{"\*SubscriptBox[A,2]+2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"24", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"32", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"27", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),6,2.4239477104263334`,3.0592338314634566`,0.35050268746875785`,3.1545241872188203`,1.4227379063905898`},{"\*SubscriptBox[A,2]+3\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"17", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),7,223/96,281/96,1/3,3.`,1.5`},{"2\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"50", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),8,2.235312683715169`,2.8129395694152306`,0.318690695558655`,2.868216260027894`,1.565891869986053`},{"2\*SubscriptBox[A,2]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"17", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"18", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"23", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),9,2.158257017572359`,2.7128652160689497`,0.3059907302050154`,2.7539165718451386`,1.3935486664236691`},{"2\*SubscriptBox[A,2]+2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"20", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"20", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),10,2.08968853944988`,2.6240596731987895`,0.29482545310284664`,2.6534290779256198`,1.4521663712100552`},{"\*SubscriptBox[A,3]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"55", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"32", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"11", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),10,2.08968853944988`,2.6240596731987895`,0.29482545310284664`,2.6534290779256198`,1.2310472813829203`},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"24", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"18", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),11,2.0280830429718457`,2.544463297363835`,0.28489945069902844`,2.564095056291256`,1.2906032958058296`},{"\*SubscriptBox[A,3]+2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"13", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"11", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),12,1.972283167935093`,2.4725195338534287`,0.27599247774804725`,2.4839322997324254`,1.3440451335117163`},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"27", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"25", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),12,1.972283167935093`,2.4725195338534287`,0.27599247774804725`,2.4839322997324254`,1.3440451335117163`},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"12", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"13", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),13,1.92139050009156`,2.4070250387317063`,0.2679362971807703`,2.411426674626932`,1.3923822169153786`},{"\!\(\*SubscriptBox[\(A\), \(3\)]\)+\!\(\*SubscriptBox[\(A\), \(2\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"11", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),14,1.8746944667837615`,2.347031493063306`,0.26059973863699004`,2.34539764773291`,1.4364015681780598`},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,2]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),15,1.8316239592697618`,2.291779142961571`,0.2538787220368603`,2.2849084983317427`,1.4767276677788383`},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])+\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"20", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),16,1.791713507727926`,2.240650542562542`,0.24768939852944336`,2.22920458676499`,1.51386360882334`},{"2\*SubscriptBox[A,3]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),20,1.6568715303442532`,2.0683885552189256`,0.22704387579292284`,2.043394882136306`,1.4674538383977707`},{"\*SubscriptBox[A,4]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"24", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"11", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"21", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"11", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}]}],
HoldForm]\),20,1.6568715303442532`,2.0683885552189256`,0.22704387579292284`,2.043394882136306`,1.2971709315530786`},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}]}],
HoldForm]\),21,1.6280961609343645`,2.0317211865541376`,0.22268966930746106`,2.0042070237671497`,1.329827480194042`},{"\*SubscriptBox[A,4]+2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}]}],
HoldForm]\),22,1.6009122723316296`,1.9971111627262543`,0.21859249125220667`,1.96733242126986`,1.36055631560845`},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"18", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"13", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),24,1.550750455649421`,1.9333198950207426`,0.21107279413590158`,1.899655147223114`,1.4169540439807382`},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,2]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),25,1.5275319361462685`,1.903824650006897`,0.2076097731644846`,1.8684879584803615`,1.4429267012663656`},{"\*SubscriptBox[D,4]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"52", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"26", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),28,1.4641638665826437`,1.8234271590188984`,0.19821423030965765`,1.783928072786919`,1.216071927213081`},{"\*SubscriptBox[D,4]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"21", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),29,1.4448748776516094`,1.7989834224883268`,0.1953702316340509`,1.7583320847064583`,1.2416679152935417`},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,3]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),30,1.4263920479999153`,1.775573781803787`,0.19265199106420527`,1.7338679195778472`,1.4106210737203064`},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),30,1.4263920479999153`,1.775573781803787`,0.19265199106420527`,1.7338679195778472`,1.2661320804221528`},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),31,1.408658948812577`,1.7531251349802477`,0.19005030960974945`,1.710452786487745`,1.289547213512255`},{"\*SubscriptBox[D,4]+\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),32,1.3916246278541013`,1.7315715353922294`,0.18755691450379472`,1.6880122305341525`,1.3119877694658475`},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])+\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),34,1.3594719576109113`,1.6909162862776737`,0.1828658365058`,1.6457925285521997`,1.3542074714478003`},{"\*SubscriptBox[A,5]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"17", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),35,1.3442735112580386`,1.6717111846069328`,0.1806552680545623`,1.6258974124910606`,1.3741025875089394`},{"\*SubscriptBox[A,5]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),36,1.3296127347908397`,1.6531930257621543`,0.17852705708762187`,1.6067435137885968`,1.3932564862114032`},{"\*SubscriptBox[E,6](\*SubscriptBox[a,3])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),36,1.3296127347908397`,1.6531930257621543`,0.17852705708762187`,1.6067435137885968`,1.3932564862114032`},{"\*SubscriptBox[E,6](\*SubscriptBox[a,3])+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),37,1.3154577160197882`,1.6353206709317654`,0.1764761130548839`,1.5882850174939551`,1.4117149825060449`},{"\*SubscriptBox[D,6](\*SubscriptBox[a,2])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),38,1.3017791765392535`,1.618056402924498`,0.1744977800746176`,1.5704800206715586`,1.4295199793284414`},{"\*SubscriptBox[E,7](\*SubscriptBox[a,5])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),39,1.2885501957197618`,1.6013655651232261`,0.1725877900157045`,1.5532901101413406`,1.4467098898586594`},{"\*SubscriptBox[E,8](\*SubscriptBox[a,7])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),40,1.2757459695124946`,1.5852162462624486`,0.17074222165514696`,1.5366799948963226`,1.4633200051036774`},{"\*SubscriptBox[A,6]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"13", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),56,1.1140977869443938`,1.3818011825144434`,0.14769842514209644`,1.3292858262788678`,1.4491665360079875`},{"\*SubscriptBox[A,6]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),57,1.106036139138894`,1.3716785345450373`,0.14656132160338942`,1.3190518944305047`,1.4611061231644111`},{"\*SubscriptBox[D,5]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"21", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),60,1.0829232477623754`,1.3426680186100186`,0.1433074597780101`,1.2897671380020905`,1.2803104826638791`},{"\*SubscriptBox[D,5]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),61,1.0755541610245507`,1.33342209761296`,0.1422719650142948`,1.2804476851286528`,1.2927364198284628`},{"\*SubscriptBox[D,6](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),62,1.0683424713516132`,1.3243752949993661`,0.14125948890910514`,1.2713354001819461`,1.3048861330907384`},{"\*SubscriptBox[E,7](\*SubscriptBox[a,4])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),63,1.0612825230622693`,1.3155204078487592`,0.14026917781323564`,1.2624226003191208`,1.316769866241172`},{"\*SubscriptBox[D,5]+\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),64,1.054368944692074`,1.3068505973148208`,0.13930022213668788`,1.253701999230191`,1.3283973343597455`},{"\*SubscriptBox[D,7](\*SubscriptBox[a,2])",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"14", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),70,1.0156919339850992`,1.2583756825644328`,0.13389448197480472`,1.2050503377732424`,1.3932662163023437`},{"\*SubscriptBox[A,7]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"16", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),84,0.9404583511610115`,1.1642131792946293`,0.12345093965992714`,1.1110584569393442`,1.4260005193359289`},{"\*SubscriptBox[E,6](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}]}],
HoldForm]\),84,0.9404583511610115`,1.1642131792946293`,0.12345093965992714`,1.1110584569393442`,1.3334123145909835`},{"\*SubscriptBox[E,6](\*SubscriptBox[a,1])+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"14", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}]}],
HoldForm]\),85,0.9357337751478063`,1.1583055282871841`,0.12279820862862215`,1.1051838776575993`,1.342224183513601`},{"\*SubscriptBox[E,8](\*SubscriptBox[b,6])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}]}],
HoldForm]\),88,0.9219971136665793`,1.1411328298825878`,0.12090246411917711`,1.088122177072594`,1.367816734391109`},{"\*SubscriptBox[D,6]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"16", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}]}],
HoldForm]\),110,{0.8167224062895367`,0.8375557396228701`},{0.9928889584606831`,1.0345556251273498`},0.10910470956395264`,1.`,1.3634293565407105`},{"\*SubscriptBox[E,7](\*SubscriptBox[a,3])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"16", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}]}],
HoldForm]\),111,{0.8134574821893886`,0.8342908155227219`},{0.9885304387150309`,1.0301971053816976`},0.10860478012600791`,1.`,1.3709282981098816`},{"\*SubscriptBox[D,7](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}]}],
HoldForm]\),112,{0.8102370549032197`,0.8310703882365533`},{0.9842301649900348`,1.0258968316567014`},0.1081111360396869`,1.`,1.3783329594046965`},{"\*SubscriptBox[E,8](\*SubscriptBox[a,6])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),120,{0.7859664058970236`,0.8067997392303569`},{0.9517840057805903`,0.993450672447257`},0.10437375994677343`,1.`,1.4343936007983984`},{"\*SubscriptBox[E,6]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}]}],
HoldForm]\),156,{0.701545257910272`,0.7223785912436053`},{0.838393177104364`,0.8800598437710307`},0.09113047734587061`,1.`,1.3596514077743287`},{"\*SubscriptBox[E,6]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"16", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"18", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}]}],
HoldForm]\),157,{0.6996391299095529`,0.7204724632428862`},{0.8358230265882141`,0.8774896932548807`},0.09082692419595945`,1.`,1.36511536447273`},{"\*SubscriptBox[E,7](\*SubscriptBox[a,2])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"16", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"18", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}]}],
HoldForm]\),159,{0.6958833594875183`,0.7167166928208516`},{0.8307575653800636`,0.8724242320467304`},0.0902282084080207`,1.`,1.3758922486556273`},{"\*SubscriptBox[E,8](\*SubscriptBox[b,5])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}]}],
HoldForm]\),160,{0.6940331259647708`,0.7148664592981042`},{0.8282614818532646`,0.8699281485199313`},0.08993296269188288`,1.`,1.3812066715461082`},{"\*SubscriptBox[D,7]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"16", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"22", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}]}],
HoldForm]\),182,{0.6574464278480636`,0.678279761181397`},{0.7788145952551163`,0.820481261921783`},0.08405401938608124`,1.`,1.4870276510505378`},{"\*SubscriptBox[E,8](\*SubscriptBox[a,5])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"21", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),184,{0.6544659221641658`,0.675299255497499`},{0.7747788606588722`,0.8164455273255389`},0.08357162902615155`,1.`,1.4957106775292721`},{"\*SubscriptBox[E,7](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"16", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"22", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}]}],
HoldForm]\),231,{0.5965649729423083`,0.6173983062756417`},{0.6961434137022434`,0.73781008036891`},0.07409300149025606`,1.`,1.4440469687046227`},{"\*SubscriptBox[E,8](\*SubscriptBox[b,4])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"21", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}]}],
HoldForm]\),232,{0.5955389164052307`,0.6163722497385641`},{0.6947457968563071`,0.7364124635229738`},0.0739231453490635`,1.`,1.4476139476696666`},{"\!\(\*SubscriptBox[\(E\), \(8\)]\)(\!\(\*SubscriptBox[\(a\), \(4\)]\))",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"29", ",", "Bold"}], "]"}]}],
HoldForm]\),280,{0.5533392847247454`,0.5741726180580786`},{0.6371352211412598`,0.6788018878079264`},0.06687814236183515`,1.`,1.4952417968587093`},{"\*SubscriptBox[E,7]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"18", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"28", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"35", ",", "Bold"}], "]"}]}],
HoldForm]\),399,{0.4857326048737505`,0.5065659382070838`},{0.5442885868644707`,0.5859552535311374`},0.05533987748147212`,1.`,1.5058233080002528`},{"\!\(\*SubscriptBox[\(E\), \(8\)]\)(\!\(\*SubscriptBox[\(a\), \(3\)]\))",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"29", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"35", ",", "Bold"}], "]"}]}],
HoldForm]\),400,{0.4853044738712393`,0.5061378072045728`},{0.5436983607003465`,0.5853650273670131`},0.05526577683616327`,1.`,1.5078240254235915`},{"\!\(\*SubscriptBox[\(E\), \(8\)]\)(\!\(\*SubscriptBox[\(a\), \(2\)]\))",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"29", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"35", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"39", ",", "Bold"}], "]"}]}],
HoldForm]\),520,{0.4438460373525392`,0.46467937068587256`},{0.4864023274889198`,0.5280689941555864`},0.04802573263377398`,1.`,1.5592280209867806`},{"\*SubscriptBox[E,8](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"29", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"35", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"39", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"47", ",", "Bold"}], "]"}]}],
HoldForm]\),760,{5471/13872,120/289},{2897/6936,531/1156},2/51,1.`,1.588235294117647`},{"\*SubscriptBox[E,8]",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"35", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"39", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"47", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"59", ",", "Bold"}], "]"}]}],
HoldForm]\),1240,{0.3451207117759117`,0.36595404510924506`},{0.34876705539451636`,0.390433722061183`},0.030238328511362107`,1.`,1.639275216988705`}}
D4MNMS={{"B-C","branching","r","\!\(\*SubscriptBox[\(a\), \(IR\)]\)","\!\(\*SubscriptBox[\(c\), \(IR\)]\)","\!\(\*SuperscriptBox[\(t\), \(*\)]\)","\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(Z)","Min(\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(O's))","\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(M's)"},{"[\*SuperscriptBox[1,8]]",\!\(\*
TagBox[
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}],
HoldForm]\),0,{23/24,37/24},{7/6,7/3},2/3,2.`,2.`,{1.`,1.`}},{"[\*SuperscriptBox[2,2],\*SuperscriptBox[1,4]]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}]}],
HoldForm]\),1,{0.962468598540404`,1.149968598540404`},{1.2667104928892012`,1.6417104928892012`},0.45912552115769384`,1.3773765634730815`,1.6226234365269185`,{1.`,1.3773765634730815`}},{"[3,\*SuperscriptBox[1,5]]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),2,{0.8091501486120508`,1.0174834819453842`},{1.0197028399386614`,1.436369506605328`},0.37587956268203315`,1.1276386880460996`,1.8723613119539004`,{1.`,1.1276386880460996`}},{"[\*SuperscriptBox[2,4]]II",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),2,{0.8091501486120508`,1.0174834819453842`},{1.0197028399386614`,1.436369506605328`},0.37587956268203315`,1.1276386880460996`,1.8723613119539004`,{1.`,1.1276386880460996`}},{"[\*SuperscriptBox[2,4]]I",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),2,{0.8091501486120508`,1.0174834819453842`},{1.0197028399386614`,1.436369506605328`},0.37587956268203315`,1.1276386880460996`,1.8723613119539004`,{1.`,1.1276386880460996`}},{"[3,\*SuperscriptBox[2,2],1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),3,{0.7277010441040985`,0.873534377437432`},{0.911122492732052`,1.2027891593987188`},0.3442094703254579`,1.0326284109763737`,1.7092144862795329`,{1.`,1.2907855137204671`}},{"[\*SuperscriptBox[3,2],\*SuperscriptBox[1,2]]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}]}],
HoldForm]\),4,{7/12,19/24},{2/3,13/12},1/3,1.`,1.5`,{1.`,1.5`}},{"[5,\*SuperscriptBox[1,3]]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),10,{11/24,5/8},{1/2,5/6},2/9,1.`,1.6666666666666667`,{1.`,1.3333333333333333`}},{"[\*SuperscriptBox[4,2]]II",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),10,{11/24,5/8},{1/2,5/6},2/9,1.`,1.6666666666666667`,{1.`,1.3333333333333333`}},{"[\*SuperscriptBox[4,2]]I",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),10,{11/24,5/8},{1/2,5/6},2/9,1.`,1.6666666666666667`,{1.`,1.3333333333333333`}},{"[5,3]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),12,{6349/13872,1299/2312},{3523/6936,207/289},10/51,1.`,1.8235294117647058`,{1.`,1.1764705882352942`}},{"[7,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),28,{43/120,53/120},{11/30,8/15},2/15,1.`,1.8`,{1.`,1.2`}}}
E6MNMS={{"B-C","branching","r","\!\(\*SubscriptBox[\(a\), \(IR\)]\)","\!\(\*SubscriptBox[\(c\), \(IR\)]\)","\!\(\*SuperscriptBox[\(t\), \(*\)]\)","\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(Z)","Min(\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(O's))","\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(M's)"},{"0",\!\(\*
TagBox[
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"78", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}],
HoldForm]\),0,{41/24,10/3},{13/6,65/12},2/3,3.`,2.`,{1.`,1.`}},{"\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"35", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"20", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}]}],
HoldForm]\),1,{1.8480293666890257`,2.5771960333556923`},{2.549741113364636`,4.008074446697969`},0.4653624787233445`,2.0941311542550505`,1.6039125638299665`,{1.`,1.3960874361700335`}},{"2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"22", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),2,{1.4135478693998498`,2.2052145360665163`},{1.7906145047156443`,3.3739478380489776`},0.3933867669894569`,1.770240451452556`,1.8198396990316292`,{1.`,1.1801603009683708`}},{"3\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"11", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),3,{1.3781821862317185`,1.9406821862317183`},{1.797332937015298`,2.9223329370152977`},0.35779899895522765`,1.6100954952985245`,1.6582537539178963`,{1.`,1.3417462460821037`}},{"\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"19", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}]}],
HoldForm]\),4,{1.50264151544331`,1.835974848776643`},{2.109902810341784`,2.776569477008451`},0.3427939760541471`,1.542572892243662`,1.457427107756338`,{1.`,1.542572892243662`}},{"\*SubscriptBox[A,2]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}]}],
HoldForm]\),5,{1.1560341590390744`,1.6768674923724076`},{1.45968405195429`,2.501350718620957`},0.3059431019080779`,1.3767439585863503`,1.6232560414136497`,{1.`,1.3767439585863503`}},{"\!\(\*SubscriptBox[\(A\), \(2\)]\)+2\!\(\*SubscriptBox[\(A\), \(1\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),6,{1.1038372318004366`,1.5413372318004366`},{1.397066662729912`,2.272066662729912`},0.2885411381410496`,1.298435121634723`,1.701564878365277`,{1.`,1.298435121634723`}},{"2\!\(\*SubscriptBox[\(A\), \(2\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),8,{1.0482734362151613`,1.5066067695484946`},{1.3403585767101776`,2.257025243376844`},0.2558952116984413`,1.1515284526429859`,1.8484715473570141`,{1.`,1.1515284526429859`}},{"\!\(\*SubscriptBox[\(A\), \(3\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"11", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),10,{0.9509953765437203`,1.367662043210387`},{1.202823961683613`,2.036157295016946`},0.24634282972021448`,1.1085427337409652`,1.521943021678713`,{1.`,1.478056978321287`}},{"2\!\(\*SubscriptBox[\(A\), \(2\)]\)+\!\(\*SubscriptBox[\(A\), \(1\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),9,{0.9737549064161003`,1.3487549064161002`},{1.2237387925291427`,1.9737387925291427`},0.25003222777391554`,1.12514502498262`,1.6873308041869435`,{1.`,1.3126691958130565`}},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),11,{0.9207514322549502`,1.2540847655882834`},{1.1636609800344508`,1.8303276467011176`},0.23482747061422057`,1.0567236177639927`,1.5910351763146762`,{1.`,1.4089648236853238`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),12,{0.962468598540404`,1.1916352652070705`},{1.2667104928892012`,1.7250438262225345`},0.22956276057884692`,1.033032422604811`,1.6226234365269185`,{1.`,1.3773765634730815`}},{"\*SubscriptBox[A,4]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}]}],
HoldForm]\),20,{0.75608505246842`,1.0269183858017532`},{0.9441960792033346`,1.4858627458700013`},0.18092941565830617`,1.`,1.6430293825627038`,{1.`,1.3569706174372962`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}]}],
HoldForm]\),21,{0.7004495759905319`,0.9712829093238652`},{0.8437889013519954`,1.385455568018662`},0.17664269855414624`,1.`,1.6751797608439032`,{1.`,1.3248202391560968`}},{"\*SubscriptBox[D,4]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),28,{7/12,23/24},{2/3,17/12},1/6,1.`,1.5`,{1.`,1.5`}},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),30,{0.630647493556706`,0.8598141602233729`},{0.7608693378946476`,1.219202671227981`},0.15274174843215596`,1.`,1.6253242641105965`,{1.`,1.3746757358894035`}},{"\*SubscriptBox[A,5]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),35,{0.6028331830116965`,0.8319998496783632`},{0.7212456769826344`,1.1795790103159676`},0.13817501205812416`,1.`,1.7564248914768827`,{1.`,1.2435751085231173`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,3])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),36,{0.5975797146007361`,0.7850797146007361`},{0.716325727368956`,1.0913257273689558`},0.13750797446356058`,1.`,1.7624282298279546`,{1.`,1.2375717701720454`}},{"\*SubscriptBox[D,5]",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),60,{11/24,2/3},{1/2,11/12},1/9,1.`,1.6666666666666667`,{1.`,1.3333333333333333`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}]}],
HoldForm]\),84,{0.43797845950075054`,0.583811792834084`},{0.4835084078683121`,0.7751750745349788`},0.09050694203967187`,1.`,1.7781562824644297`,{1.`,1.2218437175355703`}},{"\*SubscriptBox[E,6]",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}]}],
HoldForm]\),156,{43/120,29/60},{11/30,37/60},1/15,1.`,1.8`,{1.`,1.2`}}}
E7MNMS={{"B-C","branching","r","\!\(\*SubscriptBox[\(a\), \(IR\)]\)","\!\(\*SubscriptBox[\(c\), \(IR\)]\)","\!\(\*SuperscriptBox[\(t\), \(*\)]\)","\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(Z)","Min(\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(O's))","\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(M's)"},{"0",\!\(\*
TagBox[
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"133", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}],
HoldForm]\),0,{59/24,251/48},{19/6,209/24},2/3,4.`,2.`,{1.`,1.`}},{"\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"66", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"32", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}]}],
HoldForm]\),1,{2.734010825545006`,4.109010825545006`},{3.832687199122733`,6.582687199122733`},0.46730842493201113`,2.803850549592067`,1.5980747252039664`,{1.`,1.4019252747960336`}},{"2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"39", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"32", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),2,{2.02212411753759`,3.501290784204257`},{2.5716061086036186`,5.529939441936952`},0.4027627143145138`,2.416576285887083`,1.7917118570564585`,{1.`,1.2082881429435415`}},{"(3\*SubscriptBox[A,1])''",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"52", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"27", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),3,{2.2535987355325044`,3.3369320688658375`},{3.1118074354056344`,5.2784741020723`},0.35861245410891673`,2.1516747246535006`,1.9241626376732497`,{1.`,1.0758373623267503`}},{"(3\*SubscriptBox[A,1])'",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"24", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),3,{2.030974783893691`,3.114308117227025`},{2.685593152191988`,4.852259818858655`},0.36256145040151433`,2.175368702409086`,1.6403945609943213`,{1.`,1.3596054390056787`}},{"\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"35", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"31", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}]}],
HoldForm]\),4,{2.2568210868375944`,2.985987753504261`},{3.22009520851964`,4.6784285418529725`},0.34557529277265153`,2.073451756635909`,1.444911182523068`,{1.`,1.555088817476932`}},{"4\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"21", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"20", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),4,{2.0243110926890093`,2.8784777593556763`},{2.764955738837618`,4.473289072170951`},0.3383228553874088`,2.029937132324453`,1.731289292297217`,{1.`,1.268710707702783`}},{"\*SubscriptBox[A,2]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}]}],
HoldForm]\),5,{1.66442936940219`,2.6644293694021903`},{2.109092749470345`,4.109092749470345`},0.31423098648492126`,1.8853859189095274`,1.5859605608178546`,{1.`,1.4140394391821454`}},{"\*SubscriptBox[A,2]+2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),6,{1.6330348239299106`,2.466368157263244`},{2.099419522383829`,3.7660861890504953`},0.2948204020614425`,1.768922412368655`,1.6733081907235088`,{1.`,1.3266918092764912`}},{"\*SubscriptBox[A,2]+3\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),7,{12163/8214,77401/32856},{121465/65712,236461/65712},31/111,1.6756756756756757`,1.7432432432432432`,{1.`,1.2567567567567568`}},{"2\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"17", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"22", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),8,{1.494904053266416`,2.307404053266416`},{1.906658189623997`,3.531658189623997`},0.26245644755990005`,1.5747386853594`,1.8189459859804498`,{1.`,1.1810540140195502`}},{"\*SubscriptBox[A,3]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"24", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),10,{1.3801981211017849`,2.2343647877684516`},{1.753611015903318`,3.461944349236651`},0.25317421039693394`,1.5190452623816038`,1.4809547376183962`,{1.`,1.5190452623816038`}},{"(\*SubscriptBox[A,3]+\*SubscriptBox[A,1])''",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"21", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),11,{1.5120060083759004`,2.157839341709234`},{2.0340494847876824`,3.325716151454349`},0.2389782617941091`,1.4338695707646547`,1.5661304292353453`,{1.`,1.4338695707646547`}},{"2\*SubscriptBox[A,2]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"11", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),9,{1.4111950586577346`,2.1403617253244014`},{1.7825033586323182`,3.2408366919656513`},0.25738340005083343`,1.5443004003050003`,1.6487371497331245`,{1.`,1.3512628502668755`}},{"(\*SubscriptBox[A,3]+\*SubscriptBox[A,1])'",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),11,{1.379057736826556`,2.0248910701598892`},{1.7784146479819967`,3.070081314648663`},0.24068596143419646`,1.4441157686051789`,1.5558842313948211`,{1.`,1.4441157686051789`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"13", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),12,{1.4540222367315174`,1.9540222367315176`},{1.952785949055443`,2.952785949055443`},0.23399268676057294`,1.4039561205634377`,1.5960438794365623`,{1.`,1.4039561205634377`}},{"\*SubscriptBox[A,3]+2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),12,{1.3866208752823879`,1.9491208752823879`},{1.8183676456855282`,2.9433676456855284`},0.23145689425226157`,1.3887413655135694`,1.6112586344864306`,{1.`,1.3887413655135694`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),13,{1.332970288810142`,1.8746369554768088`},{1.7389083084619927`,2.8222416417953267`},0.22524958427851938`,1.3514975056711163`,1.6485024943288837`,{1.`,1.3514975056711163`}},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),14,{1.2205950768499252`,1.803928410183259`},{1.5355587556849273`,2.702225422351594`},0.21784234873777386`,1.3070540924266432`,1.6929459075733568`,{1.`,1.3070540924266432`}},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,2]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),15,{1.1525039857097519`,1.7358373190430854`},{1.4248551616498875`,2.591521828316554`},0.21412706165261075`,1.2847623699156645`,1.7152376300843355`,{1.`,1.2847623699156645`}},{"\*SubscriptBox[A,4]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}]}],
HoldForm]\),20,{1.117201367431793`,1.6380347007651264`},{1.4281364282904554`,2.469803094957122`},0.18906493914133782`,1.134389634848027`,1.5820129564399663`,{1.`,1.4179870435600337`}},{"\*SubscriptBox[D,4]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"21", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),28,{1.163217546423378`,1.6215508797567113`},{1.6154983223370112`,2.532164989003678`},0.17252239078626377`,1.0351343447175827`,1.4472984829236262`,{1.`,1.5527015170763738`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}]}],
HoldForm]\),21,{1.0569401023756895`,1.536106769042356`},{1.3266403414693717`,2.284973674802705`},0.1871995749445645`,1.1231974496673867`,1.5960031879157666`,{1.`,1.4039968120842334`}},{"\*SubscriptBox[D,4]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),29,{1.0619532682405861`,1.4786199349072529`},{1.4242330238326666`,2.257566357166`},0.16785561001699073`,1.0071336601019445`,1.4892995098470834`,{1.`,1.5107004901529166`}},{"\!\(\*SubscriptBox[\(A\), \(4\)]\)+\!\(\*SubscriptBox[\(A\), \(2\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),24,{1.0523744300242985`,1.4482077633576318`},{1.3537244229990404`,2.145391089665707`},0.1765777840224516`,1.0594667041347097`,1.675666619831613`,{1.`,1.324333380168387`}},{"\*SubscriptBox[A,5]''",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),35,{0.9170761189505909`,1.4170761189505907`},{1.1703209957024792`,2.1703209957024794`},0.14740409859848944`,1.`,1.673363112613595`,{1.`,1.326636887386405`}},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),30,{0.9230517239406316`,1.381385057273965`},{1.1538723656220677`,2.0705390322887345`},0.16335871663712756`,1.`,1.5297715502658522`,{1.`,1.4702284497341478`}},{"\!\(\*SubscriptBox[\(D\), \(5\)]\)(\!\(\*SubscriptBox[\(a\), \(1\)]\))+\!\(\*SubscriptBox[\(A\), \(1\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),31,{0.8683433832032265`,1.3266767165365596`},{1.0558433832032263`,1.9725100498698929`},0.16122368989637448`,1.`,1.5489867909326296`,{1.`,1.4510132090673704`}},{"\!\(\*SubscriptBox[\(A\), \(5\)]\)'",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),35,{0.870594961083275`,1.2872616277499418`},{1.0816982327603974`,1.915031566093731`},0.14748615028782186`,1.`,1.6726246474096031`,{1.`,1.3273753525903969`}},{"\!\(\*SubscriptBox[\(A\), \(5\)]\)+\!\(\*SubscriptBox[\(A\), \(1\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),36,{0.8652343589066313`,1.2819010255732979`},{1.0770001310307193`,1.9103334643640526`},0.1465225132740535`,1.`,1.6812973805335185`,{1.`,1.3187026194664815`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,3])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),36,{0.8634790603666993`,1.2384790603666993`},{1.075088434904708`,1.825088434904708`},0.14675000067198718`,1.`,1.6792499939521153`,{1.`,1.3207500060478847`}},{"\*SubscriptBox[D,6](\*SubscriptBox[a,2])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),38,{0.8267361746751856`,1.2225695080085188`},{1.0141908539348754`,1.8058575206015421`},0.1429607331207089`,1.`,1.71335340191362`,{1.`,1.28664659808638`}},{"\!\(\*SubscriptBox[\(E\), \(7\)]\)(\!\(\*SubscriptBox[\(a\), \(5\)]\))",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),39,{0.8403564447084829`,1.1736897780418165`},{1.0469373058043738`,1.713603972471041`},0.14122551853881193`,1.`,1.7289703331506927`,{1.`,1.2710296668493073`}},{"\!\(\*SubscriptBox[\(D\), \(5\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),60,{0.7358411562338774`,1.0691744895672108`},{0.9233579185453431`,1.59002458521201`},0.11763128253038517`,1.`,1.588424609635378`,{1.`,1.411575390364622`}},{"\!\(\*SubscriptBox[\(A\), \(6\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),56,{0.7047285237237657`,1.038061857057099`},{0.8478543272732536`,1.5145209939399202`},0.11833119053469897`,1.`,1.7575224993856606`,{1.`,1.2424775006143394`}},{"\!\(\*SubscriptBox[\(D\), \(5\)]\)+\!\(\*SubscriptBox[\(A\), \(1\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),61,{0.6883468933735245`,1.0216802267068579`},{0.8322704845031199`,1.4989371511697864`},0.11620375698774553`,1.`,1.6055549161470537`,{1.`,1.3944450838529463`}},{"\*SubscriptBox[D,6](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),62,{0.7063704065138813`,1.0188704065138814`},{0.8700492809698188`,1.4950492809698188`},0.1150948340587501`,1.`,1.6188619912949986`,{1.`,1.3811380087050014`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,4])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),63,{0.7231181640615482`,0.9731181640615482`},{0.9070106936591329`,1.4070106936591327`},0.1143177514688138`,1.`,1.6281869823742345`,{1.`,1.3718130176257655`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}]}],
HoldForm]\),84,{0.6208318283503566`,0.8708318283503566`},{0.7468131995835116`,1.2468131995835114`},0.09842980602695187`,1.`,1.67119761863615`,{1.`,1.32880238136385`}},{"\*SubscriptBox[D,6]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"16", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}]}],
HoldForm]\),110,{0.5739125839405972`,0.8239125839405972`},{0.686680804205787`,1.186680804205787`},0.08540774826835447`,1.`,1.7188837759746831`,{1.`,1.2811162240253169`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,3])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}]}],
HoldForm]\),111,{0.5720201295539726`,0.780353462887306`},{0.6849126784908045`,1.1015793451574711`},0.08526565835790642`,1.`,1.7210151246314036`,{1.`,1.2789848753685964`}},{"\*SubscriptBox[E,6]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}]}],
HoldForm]\),156,{11/24,35/48},{1/2,25/24},2/27,1.`,1.6666666666666667`,{1.`,1.3333333333333333`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,2])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}]}],
HoldForm]\),159,{0.47623637889944925`,0.6845697122327826`},{0.5342590355594379`,0.9509257022261046`},0.07163749344018316`,1.`,1.710525118076703`,{1.`,1.289474881923297`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}]}],
HoldForm]\),231,{0.43095033961149537`,0.597617006278162`},{0.47510520022785635`,0.8084385335611897`},0.05870444602764501`,1.`,1.767206633419455`,{1.`,1.232793366580545`}},{"\*SubscriptBox[E,7]",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"35", ",", "Bold"}], "]"}]}],
HoldForm]\),399,{43/120,121/240},{11/30,79/120},2/45,1.`,1.8`,{1.`,1.2`}}}
E8MNMS={{"B-C","branching","r","\!\(\*SubscriptBox[\(a\), \(IR\)]\)","\!\(\*SubscriptBox[\(c\), \(IR\)]\)","\!\(\*SuperscriptBox[\(t\), \(*\)]\)","\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(Z)","Min(\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(O's))","\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(IR\)]\)(M's)"},{"0",\!\(\*
TagBox[
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"248", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}],
HoldForm]\),0,{95/24,73/8},{31/6,31/2},2/3,6.`,2.`,{1.`,1.`}},{"\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"133", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"56", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}]}],
HoldForm]\),1,{4.50620578441954`,7.277039117752873`},{6.398529399701941`,11.940196066368607`},0.4688214413242384`,4.219392971918146`,1.5935356760272847`,{1.`,1.4064643239727153`}},{"2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"78", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"64", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),2,{3.2437289497862607`,6.202062283119594`},{4.14451127269537`,10.061177939362038`},0.4125171665457382`,3.712654498911644`,1.7624485003627854`,{1.`,1.2375514996372146`}},{"3\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"55", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"52", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"27", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),3,{3.3380096293741865`,5.567176296040853`},{4.463397170592974`,8.921730503926307`},0.3664599780166467`,3.2981398021498203`,1.625775082437575`,{1.`,1.374224917562425`}},{"\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"78", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"55", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}]}],
HoldForm]\),4,{3.7659668089514655`,5.3909668089514655`},{5.440616880093865`,8.690616880093867`},0.3476857007347811`,3.1291713066130296`,1.4354143466934852`,{1.`,1.5645856533065148`}},{"4\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"36", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"48", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),4,{3.307656032926882`,5.057656032926881`},{4.549157921050229`,8.049157921050229`},0.34331850617077514`,3.089866555536976`,1.712555601859593`,{1.`,1.287444398140407`}},{"\*SubscriptBox[A,2]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"35", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"32", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"32", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"12", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}]}],
HoldForm]\),5,{2.6860694697708962`,4.748569469770896`},{3.4179019027671953`,7.542901902767196`},0.3226702680148027`,2.9040324121332244`,1.5479837939333878`,{1.`,1.4520162060666122`}},{"\*SubscriptBox[A,2]+2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"24", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"32", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"27", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),6,{2.694187519077485`,4.423354185744151`},{3.5067129552852214`,6.965046288618556`},0.29997965103381075`,2.6998168593042973`,1.6500915703478514`,{1.`,1.3499084296521486`}},{"\*SubscriptBox[A,2]+3\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"17", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),7,{2.635398893841606`,4.156232227174939`},{3.466578637822691`,6.508245304489357`},0.2852268183815793`,2.5670413654342137`,1.7164793172828932`,{1.`,1.2835206827171068`}},{"\*SubscriptBox[A,3]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"55", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"32", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"11", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),10,{497803/221952,904715/221952},{635435/221952,1449259/221952},53/204,2.338235294117647`,1.4411764705882353`,{1.`,1.5588235294117647`}},{"2\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"50", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),8,{2.3927272471590224`,4.017727247159023`},{3.048683294581365`,6.298683294581365`},0.269592557018656`,2.4263330131679037`,1.7868334934160481`,{1.`,1.2131665065839519`}},{"2\*SubscriptBox[A,2]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"17", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"18", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"23", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),9,{2.2908507352035175`,3.832517401870184`},{2.9085381717823937`,5.991871505115727`},0.2646251268422473`,2.3816261415802256`,1.6107180840782016`,{1.`,1.3892819159217984`}},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"24", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"18", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),11,{139189/60552,27806/7569},{91127/30276,87193/15138},64/261,2.206896551724138`,1.528735632183908`,{1.`,1.471264367816092`}},{"2\*SubscriptBox[A,2]+2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"20", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"20", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),10,{2.2643717230467817`,3.6393717230467812`},{2.902211152044075`,5.6522111520440745`},0.25297127573622075`,2.2767414816259866`,1.6719008023848412`,{1.`,1.3280991976151588`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"27", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"25", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),12,{2.439377028444202`,3.5852103617775355`},{3.325991861158176`,5.617658527824843`},0.2372993088254892`,2.1356937794294026`,1.576204147047065`,{1.`,1.423795852952935`}},{"\*SubscriptBox[A,3]+2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"13", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"11", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}]}],
HoldForm]\),12,{2.2378179095350044`,3.4461512428683374`},{2.9340504672949685`,5.350717133961635`},0.23656134744277849`,2.1290521269850067`,1.5806319153433293`,{1.`,1.4193680846566707`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"12", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"13", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),13,{2.252860266613369`,3.3153602666133684`},{3.003823261843731`,5.128823261843731`},0.2303741558029283`,2.0733674022263546`,1.6177550651824302`,{1.`,1.3822449348175698`}},{"\!\(\*SubscriptBox[\(A\), \(3\)]\)+\!\(\*SubscriptBox[\(A\), \(2\)]\)",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"11", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),14,{2.161408957966556`,3.223908957966556`},{2.8597789444944377`,4.984778944494438`},0.22360229187296857`,2.012420626856717`,1.6583862487621888`,{1.`,1.3416137512378112`}},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,2]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),15,{1.95236621330489`,3.098199546638223`},{2.4763127192667973`,4.767979385933464`},0.21807132538412305`,1.962641928457107`,1.6915720476952618`,{1.`,1.3084279523047382`}},{"\*SubscriptBox[D,4]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"52", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"26", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),28,{1.96661451846006`,3.0707811851267266`},{2.770475157385624`,4.978808490718957`},0.17454604663198728`,1.5709144196878857`,1.4290855803121143`,{1.`,1.5709144196878857`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])+\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"28", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"20", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),16,{1.8500987746174797`,3.016765441284146`},{2.3098589505408653`,4.643192283874199`},0.2146123950752772`,1.931511555677495`,1.7123256295483364`,{1.`,1.2876743704516636`}},{"\*SubscriptBox[A,4]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"24", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"11", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"21", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"11", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}]}],
HoldForm]\),20,{1.8101453018774651`,2.9768119685441317`},{2.3177531117368106`,4.651086445070144`},0.19391375211252349`,1.7452237690127117`,1.5456468591560737`,{1.`,1.4543531408439263`}},{"2\*SubscriptBox[A,3]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"16", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),20,{1.8466405497849623`,2.8049738831182958`},{2.394877478563919`,4.311544145230585`},0.19363737553839633`,1.742736379845567`,1.6929477151158248`,{1.`,1.3070522848841752`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}]}],
HoldForm]\),21,{1.909699113236733`,2.784699113236733`},{2.542883675453438`,4.292883675453438`},0.1919279757203105`,1.7273517814827946`,1.5605401820976712`,{1.`,1.4394598179023288`}},{"\*SubscriptBox[D,4]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"21", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),29,{1.8120283986157353`,2.7078617319490688`},{2.4832884014699435`,4.27495506813661`},0.17099733257221114`,1.5389759931499003`,1.4610240068500997`,{1.`,1.5389759931499003`}},{"\*SubscriptBox[A,4]+2\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}]}],
HoldForm]\),22,{1.7138141736976702`,2.6721475070310037`},{2.1742037740608664`,4.0908704407275325`},0.18812617101348983`,1.6931355391214085`,1.589053717398826`,{1.`,1.410946282601174`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"18", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"13", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),24,{1.7949142933052578`,2.5865809599719247`},{2.3666047995318586`,3.949938132865192`},0.1803408394835364`,1.6230675553518275`,1.647443703873477`,{1.`,1.352556296126523`}},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),30,{1.7253527495805583`,2.5586860829138915`},{2.326779940626877`,3.9934466072935435`},0.16754329886517794`,1.5078896897866012`,1.4921103102133988`,{1.`,1.5078896897866012`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,2]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),25,{1.6836443567105093`,2.5169776900438423`},{2.16760847619346`,3.8342751428601267`},0.17735725367803276`,1.5962152831022949`,1.6698205974147542`,{1.`,1.3301794025852458`}},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),31,{1.537762874419493`,2.412762874419493`},{1.9671720403056376`,3.7171720403056376`},0.16470807083272057`,1.4823726374944852`,1.5176273625055148`,{1.`,1.4823726374944852`}},{"\*SubscriptBox[D,4]+\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),32,{1.4552753974829429`,2.3511087308162764`},{1.8213599861989347`,3.613026652865601`},0.16323522579201863`,1.4691170321281677`,1.5308829678718323`,{1.`,1.4691170321281677`}},{"\*SubscriptBox[A,5]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"17", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),35,{1.4661180709281005`,2.3411180709281005`},{1.8713234612358995`,3.621323461235899`},0.1529005980467485`,1.3761053824207363`,1.6238946175792637`,{1.`,1.3761053824207363`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,3]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),30,{1.526446169300939`,2.338946169300939`},{1.933630922885869`,3.5586309228858686`},0.16566959617607466`,1.491026365584672`,1.633225831547384`,{1.`,1.366774168452616`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,3])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"15", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),36,{1.4555550949505949`,2.2888884282839284`},{1.8618364770782052`,3.528503143744872`},0.15215208199818425`,1.3693687379836585`,1.6306312620163415`,{1.`,1.3693687379836585`}},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])+\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),34,{1.527326796458414`,2.2356601297917478`},{1.9834231952244468`,3.4000898618911135`},0.1567485873247825`,1.4107372859230425`,1.5892627140769575`,{1.`,1.4107372859230425`}},{"\*SubscriptBox[A,5]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}]}],
HoldForm]\),36,{1.4524755917025953`,2.202475591702595`},{1.8587309850565639`,3.358730985056564`},0.15217016114506526`,1.3695314503055873`,1.6304685496944127`,{1.`,1.3695314503055873`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,3])+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),37,{1.4835744533472224`,2.150241120013889`},{1.9313874379100893`,3.2647207712434225`},0.1510935077185666`,1.3598415694670996`,1.6401584305329004`,{1.`,1.3598415694670996`}},{"\*SubscriptBox[D,6](\*SubscriptBox[a,2])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),38,{1.4475802285727866`,2.135080228572787`},{1.8731203857796959`,3.248120385779696`},0.14969133873890905`,1.3472220486501816`,1.6527779513498184`,{1.`,1.3472220486501816`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,5])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),39,{445/324,1349/648},{281/162,1021/324},4/27,1.3333333333333333`,1.6666666666666667`,{1.`,1.3333333333333333`}},{"\*SubscriptBox[E,8](\*SubscriptBox[a,7])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),40,{1.4029602339452347`,2.0279602339452345`},{1.8003872552584703`,3.05038725525847`},0.145646706359529`,1.3108203572357613`,1.6891796427642387`,{1.`,1.3108203572357613`}},{"\*SubscriptBox[D,5]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"21", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"9", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),60,{1.2305683956619404`,2.022235062328607`},{1.600729499283523`,3.1840628326168563`},0.12355825278953576`,1.1120242751058218`,1.5173009665255708`,{1.`,1.4826990334744292`}},{"\*SubscriptBox[D,5]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),61,{1.2640837045774065`,1.8474170379107397`},{1.6758281355136255`,2.842494802180292`},0.12300202511410219`,1.1070182260269195`,1.523975698630774`,{1.`,1.476024301369226`}},{"\*SubscriptBox[A,6]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"13", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),56,{1.207431794445467`,1.832431794445467`},{1.5348065116240266`,2.784806511624027`},0.12554566023377509`,1.1299109421039757`,1.6817705675453618`,{1.`,1.3182294324546382`}},{"\*SubscriptBox[D,6](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),62,{1.234024965016071`,1.796524965016071`},{1.62377157082335`,2.7487715708233496`},0.12215523864316757`,1.099397147788508`,1.5341371362819891`,{1.`,1.4658628637180109`}},{"\*SubscriptBox[A,6]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),57,{1.199160168966894`,1.7824935023002275`},{1.5270847982466036`,2.6937514649132703`},0.12514572416021114`,1.1263115174419003`,1.685969896317783`,{1.`,1.314030103682217`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,4])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),63,{1691/1452,423/242},{541/363,643/242},4/33,1.0909090909090908`,1.5454545454545454`,{1.`,1.4545454545454546`}},{"\*SubscriptBox[D,5]+\*SubscriptBox[A,2]",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),64,{1.1988861859404285`,1.6988861859404283`},{1.562322468106109`,2.562322468106109`},0.11957198529568894`,1.0761478676612004`,1.5651361764517329`,{1.`,1.4348638235482671`}},{"\*SubscriptBox[D,7](\*SubscriptBox[a,2])",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"14", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}]}],
HoldForm]\),70,{1.1157618340692783`,1.6157618340692783`},{1.4296827200199624`,2.4296827200199624`},0.11451022403034822`,1.030592016273134`,1.6258773116358216`,{1.`,1.3741226883641784`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"8", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}]}],
HoldForm]\),84,{1.0280390689073067`,1.5905390689073067`},{1.307775422177842`,2.432775422177842`},0.10517576448630972`,1.`,1.5801271794348186`,{1.`,1.4198728205651814`}},{"\*SubscriptBox[A,7]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"16", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),84,{1.025086377757552`,1.5042530444242188`},{1.304798830395622`,2.263132163728955`},0.1051916982412869`,1.`,1.658805847423592`,{1.`,1.341194152576408`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,1])+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"14", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}]}],
HoldForm]\),85,{1.022639707967947`,1.5018063746346137`},{1.3027201565908346`,2.261053489924168`},0.10494636758474157`,1.`,1.5832240376059887`,{1.`,1.4167759623940113`}},{"\*SubscriptBox[D,6]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"10", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"16", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}]}],
HoldForm]\),110,{0.8892370450164754`,1.4517370450164753`},{1.1047489640204742`,2.2297489640204744`},0.09128289976094231`,1.`,1.6307565035858653`,{1.`,1.3692434964141347`}},{"\*SubscriptBox[E,8](\*SubscriptBox[b,6])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}]}],
HoldForm]\),88,{0.9660338567015933`,1.4452005233682599`},{1.2012463805739084`,2.1595797139072417`},0.10304996817024634`,1.`,1.6088254297016746`,{1.`,1.3911745702983254`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,3])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"16", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}]}],
HoldForm]\),111,{0.8865282788252209`,1.3656949454918876`},{1.1022212767091417`,2.060554610042475`},0.09111247257983944`,1.`,1.6333129113024083`,{1.`,1.3666870886975917`}},{"\*SubscriptBox[E,6]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"14", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"7", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}]}],
HoldForm]\),156,{0.8341857286771837`,1.355019062010517`},{1.0755656841094716`,2.1172323507761384`},0.07844801782708478`,1.`,1.587935679112474`,{1.`,1.412064320887526`}},{"\*SubscriptBox[D,7](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"6", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}]}],
HoldForm]\),112,{0.8838281186821157`,1.3213281186821157`},{1.0997013890029084`,1.9747013890029084`},0.09094280440395992`,1.`,1.635857933940601`,{1.`,1.364142066059399`}},{"\*SubscriptBox[E,8](\*SubscriptBox[a,6])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"5", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),120,{0.8625361382550664`,1.2583694715883997`},{1.0755775139308192`,1.867244180597486`},0.08840766606599726`,1.`,1.673885009010041`,{1.`,1.326114990989959`}},{"\*SubscriptBox[E,6]+\*SubscriptBox[A,1]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"2", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"16", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"18", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}]}],
HoldForm]\),157,{0.7897724415064193`,1.2272724415064193`},{0.9896432893407938`,1.8646432893407938`},0.0783507145500003`,1.`,1.5896871380999946`,{1.`,1.4103128619000054`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,2])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"8", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"16", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"18", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}]}],
HoldForm]\),159,{0.764018236906281`,1.1806849035729476`},{0.9412887281994113`,1.7746220615327446`},0.0775781426206608`,1.`,1.6035934328281054`,{1.`,1.3964065671718946`}},{"\*SubscriptBox[E,8](\*SubscriptBox[b,5])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}]}],
HoldForm]\),160,{0.7827775711507436`,1.1369442378174102`},{0.9796400300663739`,1.687973363399707`},0.07709169405624652`,1.`,1.6123495069875626`,{1.`,1.3876504930124374`}},{"\*SubscriptBox[D,7]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"4", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"16", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"22", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}]}],
HoldForm]\),182,{0.7040286015662203`,1.0998619348995538`},{0.8471897505665821`,1.638856417233249`},0.07094216159942117`,1.`,1.7230410912104188`,{1.`,1.2769589087895812`}},{"\*SubscriptBox[E,8](\*SubscriptBox[a,5])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"4", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"21", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}]}],
HoldForm]\),184,{0.7018357852490071`,1.0560024519156739`},{0.8451099799579628`,1.553443313291296`},0.07076128846567084`,1.`,1.7262968076179248`,{1.`,1.2737031923820752`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"6", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"12", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"16", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"22", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}]}],
HoldForm]\),231,{0.6516953565203389`,1.0058620231870057`},{0.7838171494092344`,1.4921504827425678`},0.06328937955554807`,1.`,1.6709230293334907`,{1.`,1.3290769706665093`}},{"\*SubscriptBox[E,8](\*SubscriptBox[b,4])",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"13", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"21", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}]}],
HoldForm]\),232,{0.6505945100584896`,0.9630945100584897`},{0.7827693818051841`,1.4077693818051842`},0.06322871800377772`,1.`,1.672196921920668`,{1.`,1.327803078079332`}},{"\!\(\*SubscriptBox[\(E\), \(8\)]\)(\!\(\*SubscriptBox[\(a\), \(4\)]\))",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"5", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"29", ",", "Bold"}], "]"}]}],
HoldForm]\),280,{0.6119798637512048`,0.8828131970845381`},{0.7348798417755927`,1.2765465084422594`},0.05742224175609966`,1.`,1.7079995604877578`,{1.`,1.2920004395122422`}},{"\*SubscriptBox[E,7]",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"3", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"1", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"10", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"18", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"28", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"35", ",", "Bold"}], "]"}]}],
HoldForm]\),399,{0.551819609708143`,0.8226529430414763`},{0.6607781902785643`,1.202444856945231`},0.04833318118743298`,1.`,1.6950041079393097`,{1.`,1.3049958920606903`}},{"\!\(\*SubscriptBox[\(E\), \(8\)]\)(\!\(\*SubscriptBox[\(a\), \(3\)]\))",\!\(\*
TagBox[
RowBox[{
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"9", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"29", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"35", ",", "Bold"}], "]"}]}],
HoldForm]\),400,{0.5512391466885855`,0.7804058133552522`},{0.6602363426602427`,1.1185696759935762`},0.048309417863595626`,1.`,1.695645717682918`,{1.`,1.304354282317082`}},{"\!\(\*SubscriptBox[\(E\), \(8\)]\)(\!\(\*SubscriptBox[\(a\), \(2\)]\))",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"7", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"17", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"RowBox", "[", 
RowBox[{"{", 
RowBox[{"2", ",", "\"\<(\>\"", ",", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"29", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"35", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"39", ",", "Bold"}], "]"}]}],
HoldForm]\),520,{0.47040090708644705`,0.6995675737531137`},{0.5251078136864762`,0.9834411470198094`},0.041563164799844614`,1.`,1.7531050560046617`,{1.`,1.2468949439953383`}},{"\*SubscriptBox[E,8](\*SubscriptBox[a,1])",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"11", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"19", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"29", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"35", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"39", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"47", ",", "Bold"}], "]"}]}],
HoldForm]\),760,{0.4252560481978307`,0.6127560481978308`},{0.4683753877813047`,0.8433753877813047`},0.03445450740715723`,1.`,1.7596377333423399`,{1.`,1.2403622666576601`}},{"\*SubscriptBox[E,8]",\!\(\*
TagBox[
RowBox[{
RowBox[{"StyleBox", "[", 
RowBox[{"3", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"15", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"23", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"27", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"35", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"39", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"47", ",", "Bold"}], "]"}], "+", 
RowBox[{"StyleBox", "[", 
RowBox[{"59", ",", "Bold"}], "]"}]}],
HoldForm]\),1240,{43/120,21/40},{11/30,7/10},2/75,1.`,1.8`,{1.`,1.2`}}}
GetD4MN[]:=Block[{},D4MN[[2;;-1,2]]=DisplayForm/@D4MN[[2;;-1,2]];Return[D4MN];];
GetE6MN[]:=Block[{},E6MN[[2;;-1,2]]=DisplayForm/@E6MN[[2;;-1,2]];Return[E6MN];];
GetE7MN[]:=Block[{},E7MN[[2;;-1,2]]=DisplayForm/@E7MN[[2;;-1,2]];Return[E7MN];];
GetE8MN[]:=Block[{},E8MN[[2;;-1,2]]=DisplayForm/@E8MN[[2;;-1,2]];Return[E8MN];];
GetD4MNMS[]:=Block[{},D4MNMS[[2;;-1,2]]=DisplayForm/@D4MNMS[[2;;-1,2]];Return[Drop[D4MNMS,None,{-1}]];];
GetE6MNMS[]:=Block[{},E6MNMS[[2;;-1,2]]=DisplayForm/@E6MNMS[[2;;-1,2]];Return[Drop[E6MNMS,None,{-1}]];];
GetE7MNMS[]:=Block[{},E7MNMS[[2;;-1,2]]=DisplayForm/@E7MNMS[[2;;-1,2]];Return[Drop[E7MNMS,None,{-1}]];];
GetE8MNMS[]:=Block[{},E8MNMS[[2;;-1,2]]=DisplayForm/@E8MNMS[[2;;-1,2]];Return[Drop[E8MNMS,None,{-1}]];];
GetMN[table_]:=Switch[table,"D4MN",GetD4MN[],"E6MN",GetE6MN[],"E7MN",GetE7MN[],"E8MN",GetE8MN[],"D4MNMS",GetD4MNMS[],"E6MNMS",GetE6MNMS[],"E7MNMS",GetE7MNMS[],"E8MNMS",GetE8MNMS[]]
End[]
EndPackage[]






==> MathematicaFiles/ProbeD3braneFlavorK.m <==
(* ::Package:: *)

BeginPackage["ProbeD3braneFlavorK`"]

GetkD4MN::usage = "GetkD4MN returns the whole table for D4 plain mass deformations with Probe D3-brane theory.";
GetkE6MN::usage = "GetkE6MN returns the whole table for E6 plain mass deformations with Probe D3-brane theory.";
GetkE7MN::usage = "GetkE7MN returns the whole table for E7 plain mass deformations with Probe D3-brane theory.";
GetkE8MN::usage = "GetkE8MN returns the whole table for E8 plain mass deformations with Probe D3-brane theory.";
GetkD4MNMS::usage = "GetkD4MNMS returns the whole table for D4 with Flipper Field deformations for Probe D3-brane theory.";
GetkE6MNMS::usage = "GetkE6MNMS returns the whole table for E6 with Flipper Field deformations for Probe D3-brane theory.";
GetkE7MNMS::usage = "GetkE7MNMS returns the whole table for E7 with Flipper Field deformations for Probe D3-brane theory.";
GetkE8MNMS::usage = "GetkE8MNMS returns the whole table for E8 with Flipper Field deformations for Probe D3-brane theory.";
GetkMN::usage = "GetkMN[\"table\"] returns the whole table for the appropriate table of deformations for Probe D3-brane theory.";
Begin["Private`"]
kD4MN={{"BC","SU(2\!\(\*SubscriptBox[\()\), \(D\)]\)\[Cross]Residual","\!\(\*SubscriptBox[\(K\), \(IR\)]\) interact","\!\(\*SubscriptBox[\(K\), \(IR\)]\)+free","\!\(\*SubscriptBox[\(k\), \(IR\)]\)interact","\!\(\*SubscriptBox[\(k\), \(IR\)]\)+free"},{"[\*SuperscriptBox[1,8]]","\!\(\*FormBox[FormBox[\"\\\"SO(8)\\\"\", TraditionalForm], TraditionalForm]\)",4,4,4,4},{"[\*SuperscriptBox[2,2],\*SuperscriptBox[1,4]]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(4)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.0415945787922958`,3.0415945787922958`},{3.0415945787922958`,3.0415945787922958`},{3.0415945787922958`,3.0415945787922958`},{3.0415945787922958`,3.0415945787922958`}},{"[3,\*SuperscriptBox[1,5]]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(5)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.6096698785040098`},{2.6096698785040098`},{2.6096698785040098`},{2.6096698785040098`}},{"[\*SuperscriptBox[2,4]]II","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.6096698785040098`},{2.6096698785040098`},{2.6096698785040098`},{2.6096698785040098`}},{"[\*SuperscriptBox[2,4]]I","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.6096698785040098`},{2.6096698785040098`},{2.6096698785040098`},{2.6096698785040098`}},{"[3,\*SuperscriptBox[2,2],1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.339389937671455`},{2.339389937671455`},{2.339389937671455`},{2.339389937671455`}},{"[\*SuperscriptBox[3,2],\*SuperscriptBox[1,2]]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.147027644851784`,2.147027644851784`},{2.147027644851784`,2.147027644851784`},{3.220541467277676`,1.073513822425892`},{3.220541467277676`,1.073513822425892`}},{"[5,\*SuperscriptBox[1,3]]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.487313586176353`},{1.487313586176353`},{2.974627172352706`},{2.974627172352706`}},{"[\*SuperscriptBox[4,2]]II","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.487313586176353`},{1.487313586176353`},{2.974627172352706`},{2.974627172352706`}},{"[\*SuperscriptBox[4,2]]I","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.487313586176353`},{1.487313586176353`},{2.974627172352706`},{2.974627172352706`}},{"[5,3]","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`},{"[7,1]","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`}};
kE6MN={{"BC","SU(2\!\(\*SubscriptBox[\()\), \(D\)]\)\[Cross]Residual","\!\(\*SubscriptBox[\(K\), \(IR\)]\) interact","\!\(\*SubscriptBox[\(K\), \(IR\)]\)+free","\!\(\*SubscriptBox[\(k\), \(IR\)]\)interact","\!\(\*SubscriptBox[\(k\), \(IR\)]\)+free"},{"0","\!\(\*FormBox[FormBox[SubscriptBox[\"\\\"E\\\"\", \"6\"], TraditionalForm], TraditionalForm]\)",6,6,6,6},{"\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(6)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.729958167442736`},{4.729958167442736`},{4.729958167442736`},{4.729958167442736`}},{"2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(7)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.103341328304635`,4.103341328304635`},{4.103341328304635`,4.103341328304635`},{4.103341328304635`,24.620047969827812`},{4.103341328304635`,24.620047969827812`}},{"3\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.699315036357863`,3.699315036357863`},{3.699315036357863`,3.699315036357863`},{7.398630072715726`,3.699315036357863`},{7.398630072715726`,3.699315036357863`}},{"\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.4071941641441565`,3.4071941641441565`},{3.4071941641441565`,3.4071941641441565`},{3.4071941641441565`,3.4071941641441565`},{3.4071941641441565`,3.4071941641441565`}},{"\*SubscriptBox[A,2]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.1816906524937116`,3.1816906524937116`},{3.1816906524937116`,3.1816906524937116`},{3.1816906524937116`,9.545071957481134`},{3.1816906524937116`,9.545071957481134`}},{"\!\(\*SubscriptBox[\(A\), \(2\)]\)+2\!\(\*SubscriptBox[\(A\), \(1\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3,3},{3,3},{18,18},{18,18}},{"2\!\(\*SubscriptBox[\(A\), \(2\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm]}], TraditionalForm]\)",{2.720912877435512`},{2.720912877435512`},{2.720912877435512`},{2.720912877435512`}},{"2\!\(\*SubscriptBox[\(A\), \(2\)]\)+\!\(\*SubscriptBox[\(A\), \(1\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.6100744447182227`},{2.6100744447182227`},{7.8302233341546685`},{7.8302233341546685`}},{"\!\(\*SubscriptBox[\(A\), \(3\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.512879680672047`,2.512879680672047`},{2.512879680672047`,2.512879680672047`},{2.512879680672047`,15.077278084032283`},{2.512879680672047`,15.077278084032283`}},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.4266590176386593`,2.4266590176386593`},{2.4266590176386593`,2.4266590176386593`},{2.4266590176386593`,14.559954105831956`},{2.4266590176386593`,14.559954105831956`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.349432270472453`,2.349432270472453`},{2.349432270472453`,2.349432270472453`},{4.698864540944906`,14.096593622834718`},{4.698864540944906`,14.096593622834718`}},{"\*SubscriptBox[A,4]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.9162939340958647`,1.9162939340958647`},{1.9162939340958647`,1.9162939340958647`},{1.9162939340958647`,28.74440901143797`},{1.9162939340958647`,28.74440901143797`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.873333274772637`},{1.873333274772637`},{28.099999121589555`},{28.099999121589555`}},{"\*SubscriptBox[D,4]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.6335636326016418`},{1.6335636326016418`},{3.2671272652032837`},{3.2671272652032837`}},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.5796327005212611`},{1.5796327005212611`},{9.477796203127568`},{9.477796203127568`}},{"\*SubscriptBox[A,5]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.4642432324576773`},{1.4642432324576773`},{1.4642432324576773`},{1.4642432324576773`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,3])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`},{"\*SubscriptBox[D,5]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.1154851896322646`},{1.1154851896322646`},{6.692911137793588`},{6.692911137793588`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,1])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`},{"\*SubscriptBox[E,6]","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`}};
kE7MN={{"BC","SU(2\!\(\*SubscriptBox[\()\), \(D\)]\)\[Cross]Residual","\!\(\*SubscriptBox[\(K\), \(IR\)]\) interact","\!\(\*SubscriptBox[\(K\), \(IR\)]\)+free","\!\(\*SubscriptBox[\(k\), \(IR\)]\)interact","\!\(\*SubscriptBox[\(k\), \(IR\)]\)+free"},{"0","\!\(\*FormBox[FormBox[SubscriptBox[\"\\\"E\\\"\", \"7\"], TraditionalForm], TraditionalForm]\)",8,8,8,8},{"\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(12)\\\"\", TraditionalForm]}], TraditionalForm]\)",{32/5},{32/5},{32/5},{32/5}},{"2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(9)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{5.580204978462725`,5.580204978462725`},{5.580204978462725`,5.580204978462725`},{5.580204978462725`,11.16040995692545`},{5.580204978462725`,11.16040995692545`}},{"(3\*SubscriptBox[A,1])'","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(6)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{5.044280081846091`,5.044280081846091`},{5.044280081846091`,5.044280081846091`},{5.044280081846091`,5.044280081846091`},{5.044280081846091`,5.044280081846091`}},{"(3\*SubscriptBox[A,1])''","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"F\\\"\", \"4\"], TraditionalForm]}], TraditionalForm]\)",{5.044280081846091`},{5.044280081846091`},{5.044280081846091`},{5.044280081846091`}},{"4\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(6)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.65388099913708`},{4.65388099913708`},{4.65388099913708`},{4.65388099913708`}},{"\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(6)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.65388099913708`},{4.65388099913708`},{4.65388099913708`},{4.65388099913708`}},{"\*SubscriptBox[A,2]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(4)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.351064637472911`,4.351064637472911`},{4.351064637472911`,4.351064637472911`},{4.351064637472911`,6.526596956209366`},{4.351064637472911`,6.526596956209366`}},{"\*SubscriptBox[A,2]+2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.1062607211384154`,4.1062607211384154`,4.1062607211384154`},{4.1062607211384154`,4.1062607211384154`,4.1062607211384154`},{4.1062607211384154`,8.212521442276831`,24.637564326830493`},{4.1062607211384154`,8.212521442276831`,24.637564326830493`}},{"\*SubscriptBox[A,2]+3\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm]}], TraditionalForm]\)",{160/41},{160/41},{320/41},{320/41}},{"2\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.7289465270123583`,3.7289465270123583`},{3.7289465270123583`,3.7289465270123583`},{3.7289465270123583`,11.186839581037075`},{3.7289465270123583`,11.186839581037075`}},{"2\*SubscriptBox[A,2]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.5787044477274943`,3.5787044477274943`},{3.5787044477274943`,3.5787044477274943`},{10.736113343182483`,10.736113343182483`},{10.736113343182483`,10.736113343182483`}},{"\*SubscriptBox[A,3]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(7)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.446786455772694`,3.446786455772694`},{3.446786455772694`,3.446786455772694`},{3.446786455772694`,3.446786455772694`},{3.446786455772694`,3.446786455772694`}},{"(\*SubscriptBox[A,3]+\*SubscriptBox[A,1])'","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.3296363644616367`,3.3296363644616367`,3.3296363644616367`},{3.3296363644616367`,3.3296363644616367`,3.3296363644616367`},{3.3296363644616367`,6.659272728923273`,3.3296363644616367`},{3.3296363644616367`,6.659272728923273`,3.3296363644616367`}},{"(\*SubscriptBox[A,3]+\*SubscriptBox[A,1])''","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(7)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.3296363644616367`},{3.3296363644616367`},{3.3296363644616367`},{3.3296363644616367`}},{"\*SubscriptBox[A,3]+2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.2246095761281466`,3.2246095761281466`},{3.2246095761281466`,3.2246095761281466`},{3.2246095761281466`,6.449219152256293`},{3.2246095761281466`,6.449219152256293`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.2246095761281466`,3.2246095761281466`,3.2246095761281466`},{3.2246095761281466`,3.2246095761281466`,3.2246095761281466`},{3.2246095761281466`,3.2246095761281466`,3.2246095761281466`},{3.2246095761281466`,3.2246095761281466`,3.2246095761281466`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.1296903058596577`,3.1296903058596577`},{3.1296903058596577`,3.1296903058596577`},{3.1296903058596577`,3.1296903058596577`},{3.1296903058596577`,3.1296903058596577`}},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.043309780513046`,3.043309780513046`},{3.043309780513046`,3.043309780513046`},{3.043309780513046`,18.259858683078278`},{3.043309780513046`,18.259858683078278`}},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,2]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.9642252059916174`},{2.9642252059916174`},{71.14140494379882`},{71.14140494379882`}},{"\*SubscriptBox[A,4]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.6489011597764733`,2.6489011597764733`},{2.6489011597764733`,2.6489011597764733`},{2.6489011597764733`,4.414835266294123`},{2.6489011597764733`,4.414835266294123`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.597798770566776`,2.597798770566776`},{2.597798770566776`,2.597798770566776`},{7.793396311700329`,4.329664617611294`},{7.793396311700329`,4.329664617611294`}},{"\!\(\*SubscriptBox[\(A\), \(4\)]\)+\!\(\*SubscriptBox[\(A\), \(2\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{32/13},{32/13},{480/13},{480/13}},{"\*SubscriptBox[D,4]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(6)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.310842094616942`},{2.310842094616942`},{2.310842094616942`},{2.310842094616942`}},{"\*SubscriptBox[D,4]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.2775292031008525`},{2.2775292031008525`},{2.2775292031008525`},{2.2775292031008525`}},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.2456951029760956`,2.2456951029760956`},{2.2456951029760956`,2.2456951029760956`},{2.2456951029760956`,4.491390205952191`},{2.2456951029760956`,4.491390205952191`}},{"\!\(\*SubscriptBox[\(D\), \(5\)]\)(\!\(\*SubscriptBox[\(a\), \(1\)]\))+\!\(\*SubscriptBox[\(A\), \(1\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.2152312440963406`},{2.2152312440963406`},{17.721849952770725`},{17.721849952770725`}},{"\!\(\*SubscriptBox[\(A\), \(5\)]\)'","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{40/19,40/19},{40/19,40/19},{40/19,120/19},{40/19,120/19}},{"\*SubscriptBox[A,5]''","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm]}], TraditionalForm]\)",{40/19},{40/19},{40/19},{40/19}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,3])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.080361419348505`},{2.080361419348505`},{6.2410842580455155`},{6.2410842580455155`}},{"\!\(\*SubscriptBox[\(A\), \(5\)]\)+\!\(\*SubscriptBox[\(A\), \(1\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.080361419348505`},{2.080361419348505`},{6.2410842580455155`},{6.2410842580455155`}},{"\*SubscriptBox[D,6](\*SubscriptBox[a,2])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.0332243717790104`},{2.0332243717790104`},{2.0332243717790104`},{2.0332243717790104`}},{"\!\(\*SubscriptBox[\(E\), \(7\)]\)(\!\(\*SubscriptBox[\(a\), \(5\)]\))","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`},{"\!\(\*SubscriptBox[\(A\), \(6\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{32/19},{32/19},{224/19},{224/19}},{"\!\(\*SubscriptBox[\(D\), \(5\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.626738379037937`,1.626738379037937`},{1.626738379037937`,1.626738379037937`},{1.626738379037937`,3.253476758075874`},{1.626738379037937`,3.253476758075874`}},{"\!\(\*SubscriptBox[\(D\), \(5\)]\)+\!\(\*SubscriptBox[\(A\), \(1\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.613213261386065`},{1.613213261386065`},{3.22642652277213`},{3.22642652277213`}},{"\*SubscriptBox[D,6](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{8/5},{8/5},{8/5},{8/5}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,4])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`},{"\*SubscriptBox[E,6](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.3697889283178863`},{1.3697889283178863`},{4.109366784953659`},{4.109366784953659`}},{"\*SubscriptBox[D,6]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.190796975405875`},{1.190796975405875`},{1.190796975405875`},{1.190796975405875`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,3])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0,0},{"\*SubscriptBox[E,6]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{0.9915423907842351`},{0.9915423907842351`},{2.9746271723527054`},{2.9746271723527054`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,2])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`},{"\*SubscriptBox[E,7](\*SubscriptBox[a,1])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`},{"\*SubscriptBox[E,7]","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`}};
kE8MN={{"BC","SU(2\!\(\*SubscriptBox[\()\), \(D\)]\)\[Cross]Residual","\!\(\*SubscriptBox[\(K\), \(IR\)]\) interact","\!\(\*SubscriptBox[\(K\), \(IR\)]\)+free","\!\(\*SubscriptBox[\(k\), \(IR\)]\)interact","\!\(\*SubscriptBox[\(k\), \(IR\)]\)+free"},{"0","\!\(\*FormBox[FormBox[SubscriptBox[\"\\\"E\\\"\", \"8\"], TraditionalForm], TraditionalForm]\)",12,12,12,12},{"\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"E\\\"\", \"7\"], TraditionalForm]}], TraditionalForm]\)",{9.725534803683612`},{9.725534803683612`},{9.725534803683612`},{9.725534803683612`}},{"2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(13)\\\"\", TraditionalForm]}], TraditionalForm]\)",{8.520063003051746`},{8.520063003051746`},{8.520063003051746`},{8.520063003051746`}},{"3\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"F\\\"\", \"4\"], TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{7.7216572138276245`,7.7216572138276245`},{7.7216572138276245`,7.7216572138276245`},{7.7216572138276245`,7.7216572138276245`},{7.7216572138276245`,7.7216572138276245`}},{"4\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(8)\\\"\", TraditionalForm]}], TraditionalForm]\)",{7.135839913238149`},{7.135839913238149`},{7.135839913238149`},{7.135839913238149`}},{"\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"E\\\"\", \"6\"], TraditionalForm]}], TraditionalForm]\)",{7.135839913238149`},{7.135839913238149`},{7.135839913238149`},{7.135839913238149`}},{"\*SubscriptBox[A,2]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(6)\\\"\", TraditionalForm]}], TraditionalForm]\)",{6.679323446759768`},{6.679323446759768`},{6.679323446759768`},{6.679323446759768`}},{"\*SubscriptBox[A,2]+2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(7)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{6.309048374437641`,6.309048374437641`},{6.309048374437641`,6.309048374437641`},{6.309048374437641`,37.854290246625844`},{6.309048374437641`,37.854290246625844`}},{"\*SubscriptBox[A,2]+3\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{6,6},{6,6},{12,6},{12,6}},{"2\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm]}], TraditionalForm]\)",{5.736432520055789`,5.736432520055789`},{5.736432520055789`,5.736432520055789`},{5.736432520055789`,5.736432520055789`},{5.736432520055789`,5.736432520055789`}},{"2\*SubscriptBox[A,2]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{5.507833143690277`,5.507833143690277`},{5.507833143690277`,5.507833143690277`},{5.507833143690277`,16.52349943107083`},{5.507833143690277`,16.52349943107083`}},{"2\*SubscriptBox[A,2]+2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm]}], TraditionalForm]\)",{5.3068581558512395`},{5.3068581558512395`},{15.920574467553719`},{15.920574467553719`}},{"\*SubscriptBox[A,3]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(11)\\\"\", TraditionalForm]}], TraditionalForm]\)",{5.3068581558512395`},{5.3068581558512395`},{5.3068581558512395`},{5.3068581558512395`}},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(7)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{5.128190112582511`,5.128190112582511`},{5.128190112582511`,5.128190112582511`},{5.128190112582511`,5.128190112582511`},{5.128190112582511`,5.128190112582511`}},{"\*SubscriptBox[A,3]+2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.967864599464851`,4.967864599464851`},{4.967864599464851`,4.967864599464851`},{4.967864599464851`,9.935729198929701`},{4.967864599464851`,9.935729198929701`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(8)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.967864599464851`},{4.967864599464851`},{4.967864599464851`},{4.967864599464851`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.822853349253864`,4.822853349253864`,4.822853349253864`},{4.822853349253864`,4.822853349253864`,4.822853349253864`},{4.822853349253864`,4.822853349253864`,4.822853349253864`},{4.822853349253864`,4.822853349253864`,4.822853349253864`}},{"\!\(\*SubscriptBox[\(A\), \(3\)]\)+\!\(\*SubscriptBox[\(A\), \(2\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.690795295465821`,4.690795295465821`},{4.690795295465821`,4.690795295465821`},{4.690795295465821`,7.036192943198731`},{4.690795295465821`,7.036192943198731`}},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,2]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.5698169966634845`,4.5698169966634845`},{4.5698169966634845`,4.5698169966634845`},{109.67560791992364`,4.5698169966634845`},{109.67560791992364`,4.5698169966634845`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])+\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.45840917352998`},{4.45840917352998`},{26.750455041179883`},{26.750455041179883`}},{"2\*SubscriptBox[A,3]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.086789764272611`},{4.086789764272611`},{8.173579528545222`},{8.173579528545222`}},{"\*SubscriptBox[A,4]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(5)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.086789764272611`},{4.086789764272611`},{4.086789764272611`},{4.086789764272611`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.008414047534299`,4.008414047534299`},{4.008414047534299`,4.008414047534299`},{4.008414047534299`,60.12621071301449`},{4.008414047534299`,60.12621071301449`}},{"\*SubscriptBox[A,4]+2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.9346648425397204`,3.9346648425397204`},{3.9346648425397204`,3.9346648425397204`},{7.869329685079441`,39.346648425397206`},{7.869329685079441`,39.346648425397206`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.7993102944462285`,3.7993102944462285`},{3.7993102944462285`,3.7993102944462285`},{3.7993102944462285`,56.989654416693426`},{3.7993102944462285`,56.989654416693426`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,2]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.7369759169607226`},{3.7369759169607226`},{56.05463875441084`},{56.05463875441084`}},{"\*SubscriptBox[D,4]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"F\\\"\", \"4\"], TraditionalForm]}], TraditionalForm]\)",{3.567856145573838`},{3.567856145573838`},{3.567856145573838`},{3.567856145573838`}},{"\*SubscriptBox[D,4]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(6)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.5166641694129166`},{3.5166641694129166`},{3.5166641694129166`},{3.5166641694129166`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,3]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.4677358391556945`},{3.4677358391556945`},{34.67735839155694`},{34.67735839155694`}},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(4)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.4677358391556945`},{3.4677358391556945`},{3.4677358391556945`},{3.4677358391556945`}},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.4209055729754905`,3.4209055729754905`},{3.4209055729754905`,3.4209055729754905`},{3.4209055729754905`,27.367244583803924`},{3.4209055729754905`,27.367244583803924`}},{"\*SubscriptBox[D,4]+\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.376024461068305`},{3.376024461068305`},{6.75204892213661`},{6.75204892213661`}},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])+\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.2915850571044`},{3.2915850571044`},{19.7495103426264`},{19.7495103426264`}},{"\*SubscriptBox[A,5]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.2517948249821216`,3.2517948249821216`},{3.2517948249821216`,3.2517948249821216`},{3.2517948249821216`,3.2517948249821216`},{3.2517948249821216`,3.2517948249821216`}},{"\*SubscriptBox[A,5]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.2134870275771936`,3.2134870275771936`},{3.2134870275771936`,3.2134870275771936`},{9.64046108273158`,3.2134870275771936`},{9.64046108273158`,3.2134870275771936`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,3])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm]}], TraditionalForm]\)",{3.2134870275771936`},{3.2134870275771936`},{3.2134870275771936`},{3.2134870275771936`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,3])+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.1765700349879102`},{3.1765700349879102`},{9.52971010496373`},{9.52971010496373`}},{"\*SubscriptBox[D,6](\*SubscriptBox[a,2])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.140960041343117`,3.140960041343117`},{3.140960041343117`,3.140960041343117`},{3.140960041343117`,3.140960041343117`},{3.140960041343117`,3.140960041343117`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,5])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.1065802202826815`},{3.1065802202826815`},{3.1065802202826815`},{3.1065802202826815`}},{"\*SubscriptBox[E,8](\*SubscriptBox[a,7])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`},{"\*SubscriptBox[A,6]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.6585716525577356`,2.6585716525577356`},{2.6585716525577356`,2.6585716525577356`},{2.6585716525577356`,18.61000156790415`},{2.6585716525577356`,18.61000156790415`}},{"\*SubscriptBox[A,6]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.6381037888610095`},{2.6381037888610095`},{18.466726522027066`},{18.466726522027066`}},{"\*SubscriptBox[D,5]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(7)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.5795342760041815`},{2.5795342760041815`},{2.5795342760041815`},{2.5795342760041815`}},{"\*SubscriptBox[D,5]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.560895370257306`,2.560895370257306`},{2.560895370257306`,2.560895370257306`},{2.560895370257306`,5.121790740514612`},{2.560895370257306`,5.121790740514612`}},{"\*SubscriptBox[D,6](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.5426708003638927`,2.5426708003638927`},{2.5426708003638927`,2.5426708003638927`},{2.5426708003638927`,2.5426708003638927`},{2.5426708003638927`,2.5426708003638927`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,4])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.524845200638242`},{2.524845200638242`},{2.524845200638242`},{2.524845200638242`}},{"\*SubscriptBox[D,5]+\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.507403998460382`},{2.507403998460382`},{15.044423990762292`},{15.044423990762292`}},{"\*SubscriptBox[D,7](\*SubscriptBox[a,2])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.4101006755464844`},{2.4101006755464844`},{4.820201351092969`},{4.820201351092969`}},{"\*SubscriptBox[A,7]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.2221169138786885`},{2.2221169138786885`},{8.888467655514754`},{8.888467655514754`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.2221169138786885`},{2.2221169138786885`},{2.2221169138786885`},{2.2221169138786885`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,1])+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.2103677553151986`},{2.2103677553151986`},{6.631103265945596`},{6.631103265945596`}},{"\*SubscriptBox[E,8](\*SubscriptBox[b,6])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`},{"\*SubscriptBox[D,6]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.9638847721511472`},{1.9638847721511472`},{1.9638847721511472`},{1.9638847721511472`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,3])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.954886042268142`},{1.954886042268142`},{1.954886042268142`},{1.954886042268142`}},{"\*SubscriptBox[D,7](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.9460004487143643`},{1.9460004487143643`},{3.8920008974287286`},{3.8920008974287286`}},{"\*SubscriptBox[E,8](\*SubscriptBox[a,6])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`},{"\*SubscriptBox[E,6]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm]}], TraditionalForm]\)",{1.6403485922256713`},{1.6403485922256713`},{1.6403485922256713`},{1.6403485922256713`}},{"\*SubscriptBox[E,6]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.63488463552727`},{1.63488463552727`},{4.90465390658181`},{4.90465390658181`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,2])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.6241077513443727`},{1.6241077513443727`},{1.6241077513443727`},{1.6241077513443727`}},{"\*SubscriptBox[E,8](\*SubscriptBox[b,5])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`},{"\*SubscriptBox[D,7]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.5129723489494622`},{1.5129723489494622`},{3.0259446978989244`},{3.0259446978989244`}},{"\*SubscriptBox[E,8](\*SubscriptBox[a,5])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`},{"\*SubscriptBox[E,7](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.3336740268246092`},{1.3336740268246092`},{1.3336740268246092`},{1.3336740268246092`}},{"\*SubscriptBox[E,8](\*SubscriptBox[b,4])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`},{"\!\(\*SubscriptBox[\(E\), \(8\)]\)(\!\(\*SubscriptBox[\(a\), \(4\)]\))","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`},{"\*SubscriptBox[E,7]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{0.9961177946664982`},{0.9961177946664982`},{0.9961177946664982`},{0.9961177946664982`}},{"\!\(\*SubscriptBox[\(E\), \(8\)]\)(\!\(\*SubscriptBox[\(a\), \(3\)]\))","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`},{"\!\(\*SubscriptBox[\(E\), \(8\)]\)(\!\(\*SubscriptBox[\(a\), \(2\)]\))","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`},{"\*SubscriptBox[E,8](\*SubscriptBox[a,1])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0,0},{"\*SubscriptBox[E,8]","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},0.`,0.`}};
kD4MNMS={{"BC","SU(2\!\(\*SubscriptBox[\()\), \(D\)]\)\[Cross]Residual","\!\(\*SubscriptBox[\(K\), \(IR\)]\) interact","\!\(\*SubscriptBox[\(K\), \(IR\)]\)+free","\!\(\*SubscriptBox[\(k\), \(IR\)]\)interact","\!\(\*SubscriptBox[\(k\), \(IR\)]\)+free"},{"[\*SuperscriptBox[1,8]]","\!\(\*FormBox[FormBox[\"\\\"SO(8)\\\"\", TraditionalForm], TraditionalForm]\)",4,16,4,16},{"[\*SuperscriptBox[2,2],\*SuperscriptBox[1,4]]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(4)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{6.490493746107674`,6.490493746107674`},{10.490493746107674`,10.490493746107674`},{6.490493746107674`,6.490493746107674`},{10.490493746107674`,10.490493746107674`}},{"[3,\*SuperscriptBox[1,5]]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(5)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.7447226239078013`},{9.744722623907801`},{3.7447226239078013`},{9.744722623907801`}},{"[\*SuperscriptBox[2,4]]II","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.7447226239078013`},{9.744722623907801`},{3.7447226239078013`},{9.744722623907801`}},{"[\*SuperscriptBox[2,4]]I","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.7447226239078013`},{9.744722623907801`},{3.7447226239078013`},{9.744722623907801`}},{"[3,\*SuperscriptBox[2,2],1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.483685794511813`},{8.483685794511814`},{2.483685794511813`},{8.483685794511814`}},{"[\*SuperscriptBox[3,2],\*SuperscriptBox[1,2]]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2,2},{6,6},{3,1},{9,3}},{"[5,\*SuperscriptBox[1,3]]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4/3},{16/3},{8/3},{32/3}},{"[\*SuperscriptBox[4,2]]II","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4/3},{16/3},{8/3},{32/3}},{"[\*SuperscriptBox[4,2]]I","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4/3},{16/3},{8/3},{32/3}},{"[5,3]","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"[7,1]","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}}};
kE6MNMS={{"BC","SU(2\!\(\*SubscriptBox[\()\), \(D\)]\)\[Cross]Residual","\!\(\*SubscriptBox[\(K\), \(IR\)]\) interact","\!\(\*SubscriptBox[\(K\), \(IR\)]\)+free","\!\(\*SubscriptBox[\(k\), \(IR\)]\)interact","\!\(\*SubscriptBox[\(k\), \(IR\)]\)+free"},{"0","\!\(\*FormBox[FormBox[SubscriptBox[\"\\\"E\\\"\", \"6\"], TraditionalForm], TraditionalForm]\)",6,30,6,30},{"\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(6)\\\"\", TraditionalForm]}], TraditionalForm]\)",{9.6234753829798`},{21.6234753829798`},{9.6234753829798`},{21.6234753829798`}},{"2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(7)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.819839699031629`,3.540480902905112`},{18.81983969903163`,15.540480902905113`},{4.819839699031629`,21.24288541743067`},{18.81983969903163`,93.24288541743067`}},{"3\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{5.7798090094029515`,3.5366984984328416`},{14.779809009402952`,15.536698498432841`},{11.559618018805903`,3.5366984984328416`},{29.559618018805903`,15.536698498432841`}},{"\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm]}], TraditionalForm]\)",{8.744562646538029`,8.744562646538029`},{14.744562646538029`,14.744562646538029`},{8.744562646538029`,8.744562646538029`},{14.744562646538029`,14.744562646538029`}},{"\*SubscriptBox[A,2]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.164341388551533`,3.4589146528621164`},{14.164341388551533`,11.458914652862115`},{4.164341388551533`,10.37674395858635`},{14.164341388551533`,34.376743958586346`}},{"\!\(\*SubscriptBox[\(A\), \(2\)]\)+2\!\(\*SubscriptBox[\(A\), \(1\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.1442705690705246`,5.10469463509583`},{11.144270569070525`,11.10469463509583`},{18.865623414423148`,30.62816781057498`},{66.86562341442314`,66.62816781057498`}},{"2\!\(\*SubscriptBox[\(A\), \(2\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm]}], TraditionalForm]\)",{3.696943094714028`},{13.696943094714028`},{3.696943094714028`},{13.696943094714028`}},{"\!\(\*SubscriptBox[\(A\), \(3\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.7829145325180695`,2.2170854674819305`},{11.78291453251807`,8.21708546748193`},{3.7829145325180695`,13.302512804891583`},{11.78291453251807`,49.302512804891585`}},{"2\!\(\*SubscriptBox[\(A\), \(2\)]\)+\!\(\*SubscriptBox[\(A\), \(1\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.374790519469549`},{10.374790519469549`},{10.124371558408647`},{31.124371558408647`}},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.6477587940786695`,3.4432763822360077`},{10.647758794078669`,7.943276382236007`},{2.6477587940786695`,20.659658293416047`},{10.647758794078669`,47.659658293416044`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.867870309580756`,4.867870309580756`},{7.867870309580756`,7.867870309580755`},{9.735740619161511`,29.207221857484534`},{15.735740619161511`,47.20722185748453`}},{"\*SubscriptBox[A,4]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.286058765125407`,2.6229811554451463`},{9.286058765125407`,6.2229811554451455`},{3.286058765125407`,39.344717331677195`},{9.286058765125407`,93.34471733167719`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.9589784286987317`},{6.158978428698732`},{29.384676430480976`},{92.38467643048097`}},{"\*SubscriptBox[D,4]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3/2},{15/2},{3},{15}},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.781655330138245`},{5.781655330138245`},{16.68993198082947`},{34.68993198082947`}},{"\*SubscriptBox[A,5]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.9636874095640686`},{7.963687409564069`},{1.9636874095640686`},{7.963687409564069`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,3])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\*SubscriptBox[D,5]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1},{4},{6},{24}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,1])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\*SubscriptBox[E,6]","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}}};
kE7MNMS={{"BC","SU(2\!\(\*SubscriptBox[\()\), \(D\)]\)\[Cross]Residual","\!\(\*SubscriptBox[\(K\), \(IR\)]\) interact","\!\(\*SubscriptBox[\(K\), \(IR\)]\)+free","\!\(\*SubscriptBox[\(k\), \(IR\)]\)interact","\!\(\*SubscriptBox[\(k\), \(IR\)]\)+free"},{"0","\!\(\*FormBox[FormBox[SubscriptBox[\"\\\"E\\\"\", \"7\"], TraditionalForm], TraditionalForm]\)",8,44,8,44},{"\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(12)\\\"\", TraditionalForm]}], TraditionalForm]\)",{12.784597801631733`},{32.78459780163173`},{12.784597801631733`},{32.78459780163173`}},{"2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(9)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.833152571774166`,4.833152571774166`},{32.833152571774164`,32.833152571774164`},{4.833152571774166`,9.666305143548332`},{32.833152571774164`,65.66630514354833`}},{"(3\*SubscriptBox[A,1])''","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"F\\\"\", \"4\"], TraditionalForm]}], TraditionalForm]\)",{9.393301101386`},{27.393301101386`},{9.393301101386`},{27.393301101386`}},{"(3\*SubscriptBox[A,1])'","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(6)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{7.6492625951818285`,4.631526526806815`},{23.649262595181828`,22.631526526806816`},{7.6492625951818285`,4.631526526806815`},{23.649262595181828`,22.631526526806816`}},{"\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(6)\\\"\", TraditionalForm]}], TraditionalForm]\)",{11.559289460184544`},{23.559289460184544`},{11.559289460184544`},{23.559289460184544`}},{"4\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(6)\\\"\", TraditionalForm]}], TraditionalForm]\)",{8.402704319945528`},{22.402704319945528`},{8.402704319945528`},{22.402704319945528`}},{"\*SubscriptBox[A,2]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(4)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{5.057307040545236`,4.199616905394448`},{21.057307040545236`,17.532950238727782`},{5.057307040545236`,6.299425358091673`},{21.057307040545236`,26.299425358091675`}},{"\*SubscriptBox[A,2]+2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{6.693232762894036`,5.115538793815673`,4.294820402061442`},{18.693232762894034`,17.115538793815674`,16.961487068728108`},{6.693232762894036`,10.231077587631345`,25.76892241236866`},{18.693232762894034`,34.23107758763135`,101.76892241236865`}},{"\*SubscriptBox[A,2]+3\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm]}], TraditionalForm]\)",{142/37},{623/37},{284/37},{1246/37}},{"2\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.425261314640599`,3.9999999999999996`},{18.425261314640597`,14.666666666666666`},{4.425261314640599`,11.999999999999998`},{18.425261314640597`,44.`}},{"\*SubscriptBox[A,3]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(7)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.480954737618396`,3.0380905247632075`},{18.480954737618397`,15.038090524763208`},{4.480954737618396`,3.0380905247632075`},{18.480954737618397`,15.038090524763208`}},{"(\*SubscriptBox[A,3]+\*SubscriptBox[A,1])''","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(7)\\\"\", TraditionalForm]}], TraditionalForm]\)",{6.264521716941381`},{18.26452171694138`},{6.264521716941381`},{18.26452171694138`}},{"2\*SubscriptBox[A,2]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.9999999999999996`,4.099158099822082`},{14.666666666666666`,15.099158099822082`},{11.999999999999998`,12.297474299466247`},{44.`,45.297474299466245`}},{"(\*SubscriptBox[A,3]+\*SubscriptBox[A,1])'","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.361028942151295`,5.389710578487054`,4.555884231394822`},{15.361028942151295`,14.389710578487053`,14.555884231394822`},{3.361028942151295`,10.779421156974108`,4.555884231394822`},{15.361028942151295`,28.779421156974106`,14.555884231394822`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{6.384175517746249`,6.384175517746249`,6.384175517746249`},{14.384175517746248`,14.384175517746248`,14.384175517746248`},{6.384175517746249`,6.384175517746249`,6.384175517746249`},{14.384175517746248`,14.384175517746248`,14.384175517746248`}},{"\*SubscriptBox[A,3]+2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{5.180961244837684`,5.812997891391703`},{15.180961244837684`,14.312997891391703`},{5.180961244837684`,11.625995782783406`},{15.180961244837684`,28.625995782783406`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{5.283381859404431`,5.283381859404431`},{14.283381859404429`,14.283381859404429`},{5.283381859404431`,5.283381859404431`},{14.283381859404429`,14.283381859404429`}},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.039418861360035`,3.108921174368887`},{14.039418861360035`,11.44225450770222`},{4.039418861360035`,18.65352704621332`},{14.039418861360035`,68.65352704621333`}},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,2]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.9282541233052215`},{11.428254123305223`},{70.27809895932532`},{274.27809895932535`}},{"\*SubscriptBox[A,4]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.731220730303946`,2.8537558539392105`},{13.731220730303946`,9.25375585393921`},{3.731220730303946`,4.756259756565351`},{13.731220730303946`,15.422926423232019`}},{"\*SubscriptBox[D,4]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(6)\\\"\", TraditionalForm]}], TraditionalForm]\)",{5.789193931694504`},{13.789193931694504`},{5.789193931694504`},{13.789193931694504`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.408803612971201`,2.573437789711735`},{10.742136946304534`,9.2401044563784`},{10.226410838913605`,4.289062982852892`},{32.22641083891361`,15.400174093964003`}},{"\*SubscriptBox[D,4]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.719681944566736`},{12.719681944566736`},{4.719681944566736`},{12.719681944566736`}},{"\!\(\*SubscriptBox[\(A\), \(4\)]\)+\!\(\*SubscriptBox[\(A\), \(2\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.387377727820387`},{8.987377727820387`},{50.810665917305805`},{134.8106659173058`}},{"\*SubscriptBox[A,5]''","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm]}], TraditionalForm]\)",{3.34672622522719`},{13.34672622522719`},{3.34672622522719`},{13.34672622522719`}},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.5496192504430866`,2.7549619250443085`},{11.549619250443087`,8.75496192504431`},{3.5496192504430866`,5.509923850088617`},{11.549619250443087`,17.50992385008862`}},{"\!\(\*SubscriptBox[\(D\), \(5\)]\)(\!\(\*SubscriptBox[\(a\), \(1\)]\))+\!\(\*SubscriptBox[\(A\), \(1\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.225506604533685`},{8.725506604533685`},{17.80405283626948`},{69.80405283626948`}},{"\!\(\*SubscriptBox[\(A\), \(5\)]\)'","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.336312323704802`,2.820110797697425`},{10.336312323704801`,8.153444131030758`},{2.336312323704802`,8.460332393092276`},{10.336312323704801`,24.460332393092276`}},{"\!\(\*SubscriptBox[\(A\), \(5\)]\)+\!\(\*SubscriptBox[\(A\), \(1\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.0219460708002774`},{10.021946070800277`},{9.065838212400832`},{30.065838212400834`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,3])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.8259999946241026`},{8.159333327957436`},{8.477999983872309`},{24.47799998387231`}},{"\*SubscriptBox[D,6](\*SubscriptBox[a,2])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.35667670095681`},{10.35667670095681`},{2.35667670095681`},{10.35667670095681`}},{"\!\(\*SubscriptBox[\(E\), \(7\)]\)(\!\(\*SubscriptBox[\(a\), \(5\)]\))","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\!\(\*SubscriptBox[\(D\), \(5\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.176849219270756`,2.2942123048176892`},{9.176849219270755`,7.294212304817689`},{3.176849219270756`,4.5884246096353785`},{9.176849219270755`,14.588424609635378`}},{"\!\(\*SubscriptBox[\(A\), \(6\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.7142857142857142`},{6.285714285714285`},{12.`},{44.`}},{"\!\(\*SubscriptBox[\(D\), \(5\)]\)+\!\(\*SubscriptBox[\(A\), \(1\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.7614584532224273`},{7.261458453222427`},{3.5229169064448547`},{14.522916906444854`}},{"\*SubscriptBox[D,6](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.1367887445593743`},{9.136788744559375`},{2.1367887445593743`},{9.136788744559375`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,4])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.4251231035687697`},{5.091789770235437`},{7.27536931070631`},{15.27536931070631`}},{"\*SubscriptBox[D,6]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.8469953983772145`},{7.8469953983772145`},{1.8469953983772145`},{7.8469953983772145`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,3])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\*SubscriptBox[E,6]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{8/9},{44/9},{8/3},{44/3}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,2])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,1])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\*SubscriptBox[E,7]","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}}};
kE8MNMS={{"BC","SU(2\!\(\*SubscriptBox[\()\), \(D\)]\)\[Cross]Residual","\!\(\*SubscriptBox[\(K\), \(IR\)]\) interact","\!\(\*SubscriptBox[\(K\), \(IR\)]\)+free","\!\(\*SubscriptBox[\(k\), \(IR\)]\)interact","\!\(\*SubscriptBox[\(k\), \(IR\)]\)+free"},{"0","\!\(\*FormBox[FormBox[SubscriptBox[\"\\\"E\\\"\", \"8\"], TraditionalForm], TraditionalForm]\)",12,72,12,72},{"\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"E\\\"\", \"7\"], TraditionalForm]}], TraditionalForm]\)",{19.12242811232742`},{55.12242811232742`},{19.12242811232742`},{55.12242811232742`}},{"2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(13)\\\"\", TraditionalForm]}], TraditionalForm]\)",{8.47510299927443`},{46.47510299927443`},{8.47510299927443`},{46.47510299927443`}},{"3\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"F\\\"\", \"4\"], TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{11.40372039570036`,6.8478297691747905`},{41.40372039570036`,36.84782976917479`},{11.40372039570036`,6.8478297691747905`},{41.40372039570036`,36.84782976917479`}},{"\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"E\\\"\", \"6\"], TraditionalForm]}], TraditionalForm]\)",{17.22497216032182`},{41.224972160321826`},{17.22497216032182`},{41.224972160321826`}},{"4\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(8)\\\"\", TraditionalForm]}], TraditionalForm]\)",{12.245378092645234`},{36.24537809264523`},{12.245378092645234`},{36.24537809264523`}},{"\*SubscriptBox[A,2]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(6)\\\"\", TraditionalForm]}], TraditionalForm]\)",{6.9680108040444075`},{34.96801080404441`},{6.9680108040444075`},{34.96801080404441`}},{"\*SubscriptBox[A,2]+2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(7)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{8.400244187594271`,6.599959302067623`},{32.40024418759427`,28.59995930206762`},{8.400244187594271`,39.59975581240573`},{32.40024418759427`,171.59975581240573`}},{"\*SubscriptBox[A,2]+3\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{7.288639089710523`,11.159674765835511`},{28.288639089710525`,29.15967476583551`},{14.577278179421047`,11.159674765835511`},{56.57727817942105`,29.15967476583551`}},{"\*SubscriptBox[A,3]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(11)\\\"\", TraditionalForm]}], TraditionalForm]\)",{6},{32},{6},{32}},{"2\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm]}], TraditionalForm]\)",{6.`,6.`},{28.`,28.`},{6.`,6.`},{28.`,28.`}},{"2\*SubscriptBox[A,2]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{5.999999999999999`,5.661562817105618`},{28.`,24.661562817105615`},{5.999999999999999`,16.984688451316853`},{28.`,73.98468845131686`}},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(7)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{220/29,421/87},{800/29,2161/87},{220/29,421/87},{800/29,2161/87}},{"2\*SubscriptBox[A,2]+2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm]}], TraditionalForm]\)",{6.114600534923227`},{24.44793386825656`},{18.34380160476968`},{73.34380160476968`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(8)\\\"\", TraditionalForm]}], TraditionalForm]\)",{9.45722488228239`},{27.45722488228239`},{9.45722488228239`},{27.45722488228239`}},{"\*SubscriptBox[A,3]+2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{6.516105851850826`,7.9999486719554005`},{24.516105851850828`,23.4999486719554`},{6.516105851850826`,15.999897343910801`},{24.516105851850828`,46.9998973439108`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{8.434336559616543`,8.434336559616543`,8.434336559616543`},{23.434336559616543`,23.434336559616543`,23.434336559616543`},{8.434336559616543`,8.434336559616543`,8.434336559616543`},{23.434336559616543`,23.434336559616543`,23.434336559616543`}},{"\!\(\*SubscriptBox[\(A\), \(3\)]\)+\!\(\*SubscriptBox[\(A\), \(2\)]\)","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{7.304351870667659`,5.329193124381094`},{23.30435187066766`,19.329193124381092`},{7.304351870667659`,7.993789686571641`},{23.30435187066766`,28.99378968657164`}},{"\*SubscriptBox[A,3]+\*SubscriptBox[A,2]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.481320964228553`,6.056037107314339`},{19.314654297561884`,22.05603710731434`},{107.55170314148526`,6.056037107314339`},{463.5517031414853`,22.05603710731434`}},{"\*SubscriptBox[D,4]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"F\\\"\", \"4\"], TraditionalForm]}], TraditionalForm]\)",{8.574513481872687`},{26.57451348187269`},{8.574513481872687`},{26.57451348187269`}},{"\*SubscriptBox[D,4](\*SubscriptBox[a,1])+\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.287674370451664`},{19.28767437045166`},{25.726046222709982`},{115.72604622270998`}},{"\*SubscriptBox[A,4]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(5)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.83651748732486`},{22.836517487324862`},{4.83651748732486`},{22.836517487324862`}},{"2\*SubscriptBox[A,3]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.838175746769622`},{18.338175746769622`},{9.676351493539244`},{36.676351493539244`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{6.817944655551616`,5.045383396665485`},{20.817944655551614`,17.845383396665483`},{6.817944655551616`,75.68075094998227`},{20.817944655551614`,267.68075094998227`}},{"\*SubscriptBox[D,4]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(6)\\\"\", TraditionalForm]}], TraditionalForm]\)",{7.561616033108815`},{21.561616033108816`},{7.561616033108815`},{21.561616033108816`}},{"\*SubscriptBox[A,4]+2\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.8465677695607043`,4.9633023121826385`},{17.846567769560703`,17.763302312182642`},{7.693135539121409`,49.63302312182638`},{35.69313553912141`,177.6330231218264`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{6.589774815493907`,5.553864889296344`},{18.589774815493907`,15.953864889296344`},{6.589774815493907`,83.30797333944517`},{18.589774815493907`,239.30797333944517`}},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(4)\\\"\", TraditionalForm]}], TraditionalForm]\)",{6.471071137449128`},{20.47107113744913`},{6.471071137449128`},{20.47107113744913`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,2]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.849070209541639`},{15.915736876208307`},{72.7360531431246`},{238.7360531431246`}},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{5.294068406263786`,4.0058757875018385`},{18.294068406263786`,16.50587578750184`},{5.294068406263786`,32.04700630001471`},{18.294068406263786`,132.04700630001471`}},{"\*SubscriptBox[D,4]+\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.489705677376056`},{16.489705677376055`},{6.979411354752112`},{32.97941135475211`}},{"\*SubscriptBox[A,5]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.165192823439018`,3.2293508970701224`},{18.165192823439018`,15.229350897070123`},{4.165192823439018`,3.2293508970701224`},{18.165192823439018`,15.229350897070123`}},{"\*SubscriptBox[A,4]+\*SubscriptBox[A,3]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.978140772045365`},{14.878140772045366`},{39.78140772045365`},{148.78140772045364`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,3])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm]}], TraditionalForm]\)",{4.174175016021789`},{18.17417501602179`},{4.174175016021789`},{18.17417501602179`}},{"\*SubscriptBox[D,5](\*SubscriptBox[a,1])+\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.943402547166741`},{14.776735880500075`},{29.660415283000447`},{88.66041528300045`}},{"\*SubscriptBox[A,5]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.173958066259217`,3.228255241717598`},{14.840624732925885`,15.228255241717598`},{12.521874198777653`,3.228255241717598`},{44.52187419877765`,15.228255241717598`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,3])+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.506957122643651`},{14.840290455976984`},{13.520871367930951`},{44.52087136793095`}},{"\*SubscriptBox[D,6](\*SubscriptBox[a,2])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.203703935133092`,4.203703935133092`},{15.203703935133092`,15.203703935133092`},{4.203703935133092`,4.203703935133092`},{15.203703935133092`,15.203703935133092`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,5])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{29/9},{137/9},{29/9},{137/9}},{"\*SubscriptBox[E,8](\*SubscriptBox[a,7])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\*SubscriptBox[D,5]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SO(7)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.775951449788356`},{17.775951449788355`},{3.775951449788356`},{17.775951449788355`}},{"\*SubscriptBox[D,5]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.756430133563474`,3.78596354794616`},{14.756430133563473`,13.78596354794616`},{4.756430133563474`,7.57192709589232`},{14.756430133563473`,27.57192709589232`}},{"\*SubscriptBox[A,6]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.7401781157920486`,2.679039137343236`},{13.740178115792048`,10.39332485162895`},{3.7401781157920486`,18.75327396140265`},{13.740178115792048`,72.75327396140266`}},{"\*SubscriptBox[D,6](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.8012057044229834`,3.8012057044229834`},{13.801205704422983`,13.801205704422983`},{3.8012057044229834`,3.8012057044229834`},{13.801205704422983`,13.801205704422983`}},{"\*SubscriptBox[A,6]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.678696334994467`},{10.392982049280182`},{18.750874344961268`},{72.75087434496128`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,4])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{31/11},{152/11},{31/11},{152/11}},{"\*SubscriptBox[D,5]+\*SubscriptBox[A,2]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{4.211770404368553`},{11.045103737701886`},{25.27062242621132`},{66.27062242621133`}},{"\*SubscriptBox[D,7](\*SubscriptBox[a,2])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.6564693279089555`},{9.656469327908955`},{5.312938655817911`},{19.31293865581791`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(3)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.4757816523285667`},{13.475781652328566`},{3.4757816523285667`},{13.475781652328566`}},{"\*SubscriptBox[A,7]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.0010183000616624`},{9.251018300061663`},{12.00407320024665`},{37.00407320024665`}},{"\*SubscriptBox[E,6](\*SubscriptBox[a,1])+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{3.481287177966202`},{10.481287177966202`},{10.443861533898605`},{31.443861533898605`}},{"\*SubscriptBox[D,6]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"Sp(4)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.3153782517929327`},{12.315378251792932`},{2.3153782517929327`},{12.315378251792932`}},{"\*SubscriptBox[E,8](\*SubscriptBox[b,6])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,3])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.3166564556512044`},{11.316656455651204`},{2.3166564556512044`},{11.316656455651204`}},{"\*SubscriptBox[E,6]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[SubscriptBox[\"\\\"G\\\"\", \"2\"], TraditionalForm]}], TraditionalForm]\)",{3.175871358224948`},{13.175871358224947`},{3.175871358224948`},{13.175871358224947`}},{"\*SubscriptBox[D,7](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"U(1)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.3179289669703005`},{8.317928966970301`},{4.635857933940601`},{16.635857933940603`}},{"\*SubscriptBox[E,8](\*SubscriptBox[a,6])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\*SubscriptBox[E,6]+\*SubscriptBox[A,1]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.8453553498749917`},{9.84535534987499`},{8.536066049624976`},{29.536066049624978`}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,2])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{2.1854295024830614`},{10.18542950248306`},{2.1854295024830614`},{10.18542950248306`}},{"\*SubscriptBox[E,8](\*SubscriptBox[b,5])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\*SubscriptBox[D,7]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.5532066211995659`},{7.553206621199566`},{3.1064132423991317`},{15.106413242399132`}},{"\*SubscriptBox[E,8](\*SubscriptBox[a,5])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\*SubscriptBox[E,7](\*SubscriptBox[a,1])","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.9557252373334568`},{8.955725237333457`},{1.9557252373334568`},{8.955725237333457`}},{"\*SubscriptBox[E,8](\*SubscriptBox[b,4])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\!\(\*SubscriptBox[\(E\), \(8\)]\)(\!\(\*SubscriptBox[\(a\), \(4\)]\))","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\*SubscriptBox[E,7]","\!\(\*FormBox[RowBox[{FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], \"\[Times]\", FormBox[\"\\\"SU(2)\\\"\", TraditionalForm]}], TraditionalForm]\)",{1.7675038797204592`},{7.767503879720459`},{1.7675038797204592`},{7.767503879720459`}},{"\!\(\*SubscriptBox[\(E\), \(8\)]\)(\!\(\*SubscriptBox[\(a\), \(3\)]\))","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\!\(\*SubscriptBox[\(E\), \(8\)]\)(\!\(\*SubscriptBox[\(a\), \(2\)]\))","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\*SubscriptBox[E,8](\*SubscriptBox[a,1])","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}},{"\*SubscriptBox[E,8]","\!\(\*FormBox[FormBox[FormBox[\"\\\"SU(2)\\\"\", TraditionalForm], TraditionalForm], TraditionalForm]\)",{},{},{},{}}};
GetkD4MN[]:=Drop[kD4MN,None,{3,4}];
GetkE6MN[]:=Drop[kE6MN,None,{3,4}];
GetkE7MN[]:=Drop[kE7MN,None,{3,4}];
GetkE8MN[]:=Drop[kE8MN,None,{3,4}];
GetkD4MNMS[]:=Drop[kD4MNMS,None,{3,4}];
GetkE6MNMS[]:=Drop[kE6MNMS,None,{3,4}];
GetkE7MNMS[]:=Drop[kE7MNMS,None,{3,4}];
GetkE8MNMS[]:=Drop[kE8MNMS,None,{3,4}];
GetkMN[table_]:=Switch[table,"kD4MN",GetkD4MN[],"kE6MN",GetkE6MN[],"kE7MN",GetkE7MN[],"kE8MN",GetkE8MN[],"kD4MNMS",GetkD4MNMS[],"kE6MNMS",GetkE6MNMS[],"kE7MNMS",GetkE7MNMS[],"kE8MNMS",GetkE8MNMS[]]
End[]
EndPackage[]


==> MathematicaFiles/Results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      2388,         70]
NotebookOptionsPosition[      1995,         54]
NotebookOutlinePosition[      2329,         69]
CellTagsIndexPosition[      2286,         66]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "NilpotentDeformations`"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Extract", " ", "the", " ", "results", " ", "for", " ", "a", " ", 
     "single", " ", "deformation", " ", "specified", " ", "by", " ", "the", 
     " ", "Bala"}], "-", 
    RowBox[{
    "Carter", " ", "labels", " ", "or", " ", "partition", " ", "for", " ", 
     "each", " ", "of", " ", "the", " ", "four", " ", "theories", " ", 
     "studied"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"Nilpotent", "[", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.739226852791445*^9, 3.7392268798809*^9}, {
   3.7392270309546413`*^9, 3.739227040033967*^9}, 3.7392271218069*^9, {
   3.739227703033114*^9, 3.7392277076972437`*^9}, {3.739227794786607*^9, 
   3.73922784337999*^9}, {3.739566386827668*^9, 3.739566397246255*^9}, {
   3.741924008349085*^9, 3.741924012838429*^9}, {3.7419280375128603`*^9, 
   3.741928039827156*^9}, {3.7436650756792917`*^9, 
   3.743665078425218*^9}},ExpressionUUID->"fefd2464-e49e-4d94-b998-\
6ad472a85e9c"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.7419200600609207`*^9},ExpressionUUID->"9e8ab239-1920-4959-a931-\
921d569ddd2b"]
},
WindowSize->{1543, 876},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.1 for Linux x86 (64-bit) (April 18, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1299, 27, 122, "Input", "ExpressionUUID" -> \
"fefd2464-e49e-4d94-b998-6ad472a85e9c"],
Cell[1860, 49, 131, 3, 32, "Input", "ExpressionUUID" -> \
"9e8ab239-1920-4959-a931-921d569ddd2b"]
}
]
*)


